Bayesian parameter estimation for effective field theories

We present procedures based on Bayesian statistics for estimating, from data, the parameters of effective field theories (EFTs). The extraction of low-energy constants (LECs) is guided by theoretical expectations in a quantifiable way through the specification of Bayesian priors. A prior for natural-sized LECs reduces the possibility of overfitting, and leads to a consistent accounting of different sources of uncertainty. A set of diagnostic tools are developed that analyze the fit and ensure that the priors do not bias the EFT parameter estimation. The procedures are illustrated using representative model problems, including the extraction of LECs for the nucleon mass expansion in SU(2) chiral perturbation theory from synthetic lattice data.

==> anc/D1_c_5.dat <==
# D1_c_5.dat
# Used to generate results in Table III
# x			data		sigma
0.03183	0.31694		0.01585
0.06366	0.33844		0.01692
0.09549	0.42142		0.02107
0.12732	0.57709		0.02885
0.15915	0.56218		0.02811
0.19099	0.68851		0.03443
0.22282	0.73625		0.03681
0.25465	0.87270		0.04364
0.28648	1.0015		0.050075
0.31831	1.0684		0.05342

==> anc/D1_c_5_nsets_30.dat <==
# D1_c_5_nsets_30.dat
# Used to generate Fig.10
# x			data		sigma
0.03183		0.294429172668		0.0147214586334
0.06366		0.326773519647		0.0163386759823
0.09549		0.410035638		0.0205017819
0.12732		0.447329485677		0.0223664742838
0.15915		0.562404755141		0.028120237757
0.19099		0.669295509997		0.0334647754998
0.22282		0.722167453726		0.0361083726863
0.25465		0.778466534857		0.0389233267428
0.28648		0.946951659034		0.0473475829517
0.31831		1.08891771847		0.0544458859235
0.03183		0.272450485321		0.013622524266
0.06366		0.333860958497		0.0166930479249
0.09549		0.431525521107		0.0215762760554
0.12732		0.534456621596		0.0267228310798
0.15915		0.590206488413		0.0295103244206
0.19099		0.637402845481		0.0318701422741
0.22282		0.70189513818		0.035094756909
0.25465		0.870804466657		0.0435402233329
0.28648		0.956107227047		0.0478053613523
0.31831		1.09828554459		0.0549142772293
0.03183		0.317619738256		0.0158809869128
0.06366		0.373806277051		0.0186903138525
0.09549		0.450449965391		0.0225224982696
0.12732		0.494667655065		0.0247333827533
0.15915		0.543800560404		0.0271900280202
0.19099		0.626035648946		0.0313017824473
0.22282		0.74136125757		0.0370680628785
0.25465		0.844289450989		0.0422144725494
0.28648		1.04256556856		0.0521282784279
0.31831		1.11686091756		0.055843045878
0.03183		0.309220882089		0.0154610441044
0.06366		0.333373414032		0.0166686707016
0.09549		0.469145282874		0.0234572641437
0.12732		0.471565866319		0.023578293316
0.15915		0.524415089803		0.0262207544901
0.19099		0.614912447281		0.030745622364
0.22282		0.75117004449		0.0375585022245
0.25465		0.792997626212		0.0396498813106
0.28648		0.912190151898		0.0456095075949
0.31831		1.13847219466		0.0569236097328
0.03183		0.304101463554		0.0152050731777
0.06366		0.316280689658		0.0158140344829
0.09549		0.421651424623		0.0210825712312
0.12732		0.474253832549		0.0237126916274
0.15915		0.570177093675		0.0285088546837
0.19099		0.660652432325		0.0330326216163
0.22282		0.721838823452		0.0360919411726
0.25465		0.83642712592		0.041821356296
0.28648		1.04655961626		0.0523279808132
0.31831		1.09965761037		0.0549828805183
0.03183		0.320388714328		0.0160194357164
0.06366		0.351174821795		0.0175587410898
0.09549		0.440303635465		0.0220151817732
0.12732		0.459167158402		0.0229583579201
0.15915		0.590364904239		0.0295182452119
0.19099		0.750067560256		0.0375033780128
0.22282		0.738696427977		0.0369348213988
0.25465		0.819011718432		0.0409505859216
0.28648		1.09031501485		0.0545157507426
0.31831		1.07771825076		0.053885912538
0.03183		0.28561981442		0.014280990721
0.06366		0.358719280849		0.0179359640425
0.09549		0.422414312998		0.0211207156499
0.12732		0.504085618798		0.0252042809399
0.15915		0.572584771576		0.0286292385788
0.19099		0.707709459629		0.0353854729815
0.22282		0.758550990452		0.0379275495226
0.25465		0.879432020276		0.0439716010138
0.28648		0.954634544859		0.047731727243
0.31831		1.14068974067		0.0570344870336
0.03183		0.311811755362		0.0155905877681
0.06366		0.348792180255		0.0174396090128
0.09549		0.364603180222		0.0182301590111
0.12732		0.496090963346		0.0248045481673
0.15915		0.62170130914		0.031085065457
0.19099		0.572060649434		0.0286030324717
0.22282		0.802084538749		0.0401042269375
0.25465		0.935132373527		0.0467566186764
0.28648		0.98378312729		0.0491891563645
0.31831		1.08681741571		0.0543408707853
0.03183		0.304386008015		0.0152193004008
0.06366		0.364119280017		0.0182059640008
0.09549		0.398088273085		0.0199044136542
0.12732		0.484078368125		0.0242039184063
0.15915		0.556652884024		0.0278326442012
0.19099		0.640980318745		0.0320490159372
0.22282		0.767529861776		0.0383764930888
0.25465		0.906672343208		0.0453336171604
0.28648		0.915617845754		0.0457808922877
0.31831		1.10909047413		0.0554545237063
0.03183		0.314338858715		0.0157169429358
0.06366		0.362899718632		0.0181449859316
0.09549		0.42164332072		0.021082166036
0.12732		0.48395161513		0.0241975807565
0.15915		0.570614711255		0.0285307355627
0.19099		0.651799003487		0.0325899501744
0.22282		0.68290714982		0.034145357491
0.25465		0.87346143528		0.043673071764
0.28648		0.913211766732		0.0456605883366
0.31831		1.12561912856		0.0562809564279
0.03183		0.303676474518		0.0151838237259
0.06366		0.352376148306		0.0176188074153
0.09549		0.405996337016		0.0202998168508
0.12732		0.53706847912		0.026853423956
0.15915		0.595013095556		0.0297506547778
0.19099		0.683884345796		0.0341942172898
0.22282		0.763651280896		0.0381825640448
0.25465		0.781566830348		0.0390783415174
0.28648		1.02083038664		0.0510415193318
0.31831		1.16417556211		0.0582087781056
0.03183		0.290489298874		0.0145244649437
0.06366		0.338522271166		0.0169261135583
0.09549		0.463032143803		0.0231516071901
0.12732		0.486986624386		0.0243493312193
0.15915		0.589683882975		0.0294841941487
0.19099		0.616617461463		0.0308308730732
0.22282		0.770944973515		0.0385472486757
0.25465		0.813248938676		0.0406624469338
0.28648		0.960309689189		0.0480154844594
0.31831		1.08872050444		0.054436025222
0.03183		0.312285766214		0.0156142883107
0.06366		0.347324602643		0.0173662301321
0.09549		0.433263656174		0.0216631828087
0.12732		0.498115822351		0.0249057911175
0.15915		0.598988249058		0.0299494124529
0.19099		0.660189565552		0.0330094782776
0.22282		0.702863431882		0.0351431715941
0.25465		0.785792860992		0.0392896430496
0.28648		1.02013312282		0.0510066561412
0.31831		1.11771613953		0.0558858069763
0.03183		0.315697736882		0.0157848868441
0.06366		0.361239177301		0.018061958865
0.09549		0.433338979431		0.0216669489716
0.12732		0.468538194175		0.0234269097087
0.15915		0.576893978513		0.0288446989257
0.19099		0.628061980572		0.0314030990286
0.22282		0.719432424801		0.03597162124
0.25465		0.888231277355		0.0444115638678
0.28648		0.912986879368		0.0456493439684
0.31831		1.03339820158		0.0516699100788
0.03183		0.304769812251		0.0152384906126
0.06366		0.352903499976		0.0176451749988
0.09549		0.432915528713		0.0216457764357
0.12732		0.475202639575		0.0237601319787
0.15915		0.538977909908		0.0269488954954
0.19099		0.687854494507		0.0343927247254
0.22282		0.791095573557		0.0395547786778
0.25465		0.806762940376		0.0403381470188
0.28648		0.961694460457		0.0480847230229
0.31831		1.12931868522		0.0564659342608
0.03183		0.303159013108		0.0151579506554
0.06366		0.373522626995		0.0186761313497
0.09549		0.448071900299		0.0224035950149
0.12732		0.487433400324		0.0243716700162
0.15915		0.564824245697		0.0282412122849
0.19099		0.655819590289		0.0327909795144
0.22282		0.770607389127		0.0385303694563
0.25465		0.827113877894		0.0413556938947
0.28648		0.907194119707		0.0453597059854
0.31831		1.14076601961		0.0570383009805
0.03183		0.297520029358		0.0148760014679
0.06366		0.359508944642		0.0179754472321
0.09549		0.410954688781		0.0205477344391
0.12732		0.475081033368		0.0237540516684
0.15915		0.603493071313		0.0301746535656
0.19099		0.670957604237		0.0335478802118
0.22282		0.72078471013		0.0360392355065
0.25465		0.89238140163		0.0446190700815
0.28648		1.00706986485		0.0503534932427
0.31831		1.18614960422		0.059307480211
0.03183		0.312692869315		0.0156346434657
0.06366		0.347055125934		0.0173527562967
0.09549		0.45958799541		0.0229793997705
0.12732		0.491752203671		0.0245876101835
0.15915		0.566012798974		0.0283006399487
0.19099		0.681411609045		0.0340705804523
0.22282		0.725769586117		0.0362884793058
0.25465		0.791808274052		0.0395904137026
0.28648		1.00126961088		0.0500634805439
0.31831		1.16263033713		0.0581315168564
0.03183		0.297375570049		0.0148687785025
0.06366		0.365069473268		0.0182534736634
0.09549		0.428702390331		0.0214351195166
0.12732		0.526806677238		0.0263403338619
0.15915		0.604824911596		0.0302412455798
0.19099		0.638006357125		0.0319003178562
0.22282		0.670216200973		0.0335108100486
0.25465		0.894337030788		0.0447168515394
0.28648		0.975559505078		0.0487779752539
0.31831		1.06734663582		0.0533673317911
0.03183		0.294753660262		0.0147376830131
0.06366		0.377319161088		0.0188659580544
0.09549		0.431936534424		0.0215968267212
0.12732		0.451540139332		0.0225770069666
0.15915		0.592173954568		0.0296086977284
0.19099		0.645135206296		0.0322567603148
0.22282		0.759773214167		0.0379886607083
0.25465		0.841302029105		0.0420651014552
0.28648		0.864999858344		0.0432499929172
0.31831		1.12294664854		0.0561473324271
0.03183		0.297245320673		0.0148622660336
0.06366		0.374705809587		0.0187352904793
0.09549		0.427741244732		0.0213870622366
0.12732		0.430451971124		0.0215225985562
0.15915		0.595586624688		0.0297793312344
0.19099		0.723865852177		0.0361932926088
0.22282		0.687265864812		0.0343632932406
0.25465		0.855229876404		0.0427614938202
0.28648		0.934225695144		0.0467112847572
0.31831		1.07038183359		0.0535190916794
0.03183		0.313646535111		0.0156823267556
0.06366		0.307805270755		0.0153902635378
0.09549		0.414546982542		0.0207273491271
0.12732		0.531792790875		0.0265896395437
0.15915		0.513273673028		0.0256636836514
0.19099		0.684975378455		0.0342487689227
0.22282		0.724449787057		0.0362224893528
0.25465		0.881481376106		0.0440740688053
0.28648		0.94372141293		0.0471860706465
0.31831		1.08245628322		0.0541228141608
0.03183		0.290808203703		0.0145404101851
0.06366		0.362037199259		0.0181018599629
0.09549		0.411847358939		0.020592367947
0.12732		0.467830090147		0.0233915045073
0.15915		0.520286601023		0.0260143300511
0.19099		0.717323157932		0.0358661578966
0.22282		0.73043716417		0.0365218582085
0.25465		0.866555301978		0.0433277650989
0.28648		0.956265928466		0.0478132964233
0.31831		1.12131173912		0.056065586956
0.03183		0.3210843144		0.01605421572
0.06366		0.352354185721		0.0176177092861
0.09549		0.425644224689		0.0212822112345
0.12732		0.465280791618		0.0232640395809
0.15915		0.600937801222		0.0300468900611
0.19099		0.602652777572		0.0301326388786
0.22282		0.749143579297		0.0374571789648
0.25465		0.887832117171		0.0443916058586
0.28648		0.990968273359		0.049548413668
0.31831		1.13820641649		0.0569103208244
0.03183		0.318932960193		0.0159466480097
0.06366		0.372411839858		0.0186205919929
0.09549		0.448552271403		0.0224276135702
0.12732		0.501702778598		0.0250851389299
0.15915		0.610819606548		0.0305409803274
0.19099		0.643728626069		0.0321864313035
0.22282		0.87222117969		0.0436110589845
0.25465		0.823900440641		0.041195022032
0.28648		0.932613878753		0.0466306939376
0.31831		1.11565065603		0.0557825328015
0.03183		0.325173892605		0.0162586946302
0.06366		0.34825869621		0.0174129348105
0.09549		0.422512441203		0.0211256220601
0.12732		0.510873427933		0.0255436713967
0.15915		0.588485711317		0.0294242855659
0.19099		0.664140590612		0.0332070295306
0.22282		0.714849709425		0.0357424854713
0.25465		0.81446914993		0.0407234574965
0.28648		0.956817131612		0.0478408565806
0.31831		1.07119358806		0.053559679403
0.03183		0.316285750655		0.0158142875328
0.06366		0.363256036396		0.0181628018198
0.09549		0.419644681095		0.0209822340547
0.12732		0.510783743908		0.0255391871954
0.15915		0.601006954033		0.0300503477016
0.19099		0.68885730281		0.0344428651405
0.22282		0.679912943721		0.033995647186
0.25465		0.824472607421		0.0412236303711
0.28648		0.992789865778		0.0496394932889
0.31831		1.11996965643		0.0559984828213
0.03183		0.283065333743		0.0141532666871
0.06366		0.368371474814		0.0184185737407
0.09549		0.41962062141		0.0209810310705
0.12732		0.474045671579		0.0237022835789
0.15915		0.575406481605		0.0287703240803
0.19099		0.643418505059		0.0321709252529
0.22282		0.778844956864		0.0389422478432
0.25465		0.792242811245		0.0396121405622
0.28648		0.980574958632		0.0490287479316
0.31831		1.04379107443		0.0521895537216
0.03183		0.299788664182		0.0149894332091
0.06366		0.33669230711		0.0168346153555
0.09549		0.444964990166		0.0222482495083
0.12732		0.527754126862		0.0263877063431
0.15915		0.528668816796		0.0264334408398
0.19099		0.675015888478		0.0337507944239
0.22282		0.72300945704		0.036150472852
0.25465		0.822891013115		0.0411445506557
0.28648		0.993724817416		0.0496862408708
0.31831		1.02380944601		0.0511904723005
0.03183		0.310093246009		0.0155046623005
0.06366		0.370879902122		0.0185439951061
0.09549		0.410524475464		0.0205262237732
0.12732		0.486301156606		0.0243150578303
0.15915		0.519112249493		0.0259556124746
0.19099		0.545609176671		0.0272804588335
0.22282		0.673685148741		0.033684257437
0.25465		0.872891821859		0.0436445910929
0.28648		0.919918489236		0.0459959244618
0.31831		1.08073183605		0.0540365918025


==> anc/Dtilde1_c_5.dat <==
# Dtilde1_c_5.dat
# Used to generate results in Table IX
# x			data		sigma  
0.03183098861837907	0.3021812732120867	0.015109063660604336
0.06366197723675814	0.3604087403705469	0.018020437018527343
0.09549296585513721	0.4046057689068242	0.02023028844534121
0.12732395447351627	0.556953620601234	0.027847681030061702
0.15915494309189535	0.6802126626704459	0.034010633133522296
0.19098593171027442	0.844916743757631	0.04224583718788155
0.22281692032865347	0.8889549565794316	0.04444774782897158
0.25464790894703254	1.095526049277932	0.0547763024638966
0.2864788975654116	1.5659370588452477	0.0782968529422624
0.3183098861837907	1.7115070883614636	0.08557535441807318

==> anc/H0_c_1.dat <==
# H0_c_1.dat
# Used to generate results in Table V
# x			data		sigma
0.01     0.99532780564      0.0099532780564
0.02     0.967160086842     0.00967160086842
0.03     0.941242041311     0.00941242041311
0.04     0.946474644412     0.00946474644412
0.05     0.930962047599     0.00930962047599
0.06     0.908554126813     0.00908554126813
0.07     0.890694317021     0.00890694317021
0.08     0.887960199356     0.00887960199356
0.09     0.87574550747      0.0087574550747
0.10     0.869455200687     0.00869455200687


==> anc/H0_c_1_nsets_30.dat <==
# H0_c_1_nsets_30.dat
# Used to generate Fig.23
# x			data		sigma
0.01     1.00302579872     0.0100302579872
0.02     0.969763673718     0.00969763673718
0.03     0.95300655031     0.0095300655031
0.04     0.95660272861     0.0095660272861
0.05     0.927753721539     0.00927753721539
0.06     0.914088861937     0.00914088861937
0.07     0.891796888402     0.00891796888402
0.08     0.880706270927     0.00880706270927
0.09     0.870281046809     0.00870281046809
0.1     0.863409572757     0.00863409572757
0.01     0.984269847861     0.00984269847861
0.02     0.967481454082     0.00967481454082
0.03     0.955392211859     0.00955392211859
0.04     0.931859747884     0.00931859747884
0.05     0.909387038027     0.00909387038027
0.06     0.914460320485     0.00914460320485
0.07     0.897061630865     0.00897061630865
0.08     0.882282805141     0.00882282805141
0.09     0.880282776754     0.00880282776754
0.1     0.873865327427     0.00873865327427
0.01     0.985477286558     0.00985477286558
0.02     0.955703349436     0.00955703349436
0.03     0.94846949308     0.0094846949308
0.04     0.94335520937     0.0094335520937
0.05     0.924857768828     0.00924857768828
0.06     0.907046698201     0.00907046698201
0.07     0.904377209665     0.00904377209665
0.08     0.887965687923     0.00887965687923
0.09     0.881869459905     0.00881869459905
0.1     0.869440408941     0.00869440408941
0.01     0.970874175334     0.00970874175334
0.02     0.992272368693     0.00992272368693
0.03     0.947631993026     0.00947631993026
0.04     0.945260843634     0.00945260843634
0.05     0.922481547039     0.00922481547039
0.06     0.911333314481     0.00911333314481
0.07     0.898424055632     0.00898424055632
0.08     0.884638638642     0.00884638638642
0.09     0.870705958528     0.00870705958528
0.1     0.854465285854     0.00854465285854
0.01     0.986114372028     0.00986114372028
0.02     0.965947061505     0.00965947061505
0.03     0.946483734152     0.00946483734152
0.04     0.936538967358     0.00936538967358
0.05     0.932629019676     0.00932629019676
0.06     0.911154784136     0.00911154784136
0.07     0.911604647719     0.00911604647719
0.08     0.885291788852     0.00885291788852
0.09     0.863258038309     0.00863258038309
0.1     0.860619306389     0.00860619306389
0.01     0.983070313155     0.00983070313155
0.02     0.976281599316     0.00976281599316
0.03     0.964920492008     0.00964920492008
0.04     0.941154541095     0.00941154541095
0.05     0.915081614118     0.00915081614118
0.06     0.898368149111     0.00898368149111
0.07     0.892207005805     0.00892207005805
0.08     0.884429059309     0.00884429059309
0.09     0.86895575319     0.0086895575319
0.1     0.874380773845     0.00874380773845
0.01     0.993032825413     0.00993032825413
0.02     0.974140916169     0.00974140916169
0.03     0.962669326846     0.00962669326846
0.04     0.943878841284     0.00943878841284
0.05     0.912295636828     0.00912295636828
0.06     0.912158466886     0.00912158466886
0.07     0.893559264168     0.00893559264168
0.08     0.880666041523     0.00880666041523
0.09     0.878013235527     0.00878013235527
0.1     0.853791017683     0.00853791017683
0.01     0.987986113368     0.00987986113368
0.02     0.965218584556     0.00965218584556
0.03     0.96580132059     0.0096580132059
0.04     0.948086308178     0.00948086308178
0.05     0.952913658542     0.00952913658542
0.06     0.923715762284     0.00923715762284
0.07     0.905356057677     0.00905356057677
0.08     0.904167271682     0.00904167271682
0.09     0.875796341084     0.00875796341084
0.1     0.862178453086     0.00862178453086
0.01     1.00622575951     0.0100622575951
0.02     0.975204620001     0.00975204620001
0.03     0.94615467625     0.0094615467625
0.04     0.936588764863     0.00936588764863
0.05     0.912454039598     0.00912454039598
0.06     0.916101947617     0.00916101947617
0.07     0.895259568865     0.00895259568865
0.08     0.877914102948     0.00877914102948
0.09     0.894863534226     0.00894863534226
0.1     0.846325016981     0.00846325016981
0.01     0.990296833703     0.00990296833703
0.02     0.953183150807     0.00953183150807
0.03     0.961943403916     0.00961943403916
0.04     0.938380694298     0.00938380694298
0.05     0.923270056871     0.00923270056871
0.06     0.916498611984     0.00916498611984
0.07     0.896456792793     0.00896456792793
0.08     0.8770975372     0.008770975372
0.09     0.871272860304     0.00871272860304
0.1     0.860813296482     0.00860813296482
0.01     0.974907655152     0.00974907655152
0.02     0.951852982863     0.00951852982863
0.03     0.955104281224     0.00955104281224
0.04     0.937849758532     0.00937849758532
0.05     0.92351444339     0.0092351444339
0.06     0.922940819308     0.00922940819308
0.07     0.90811465363     0.0090811465363
0.08     0.883198938536     0.00883198938536
0.09     0.872133488521     0.00872133488521
0.1     0.86669410117     0.0086669410117
0.01     0.98971356721     0.0098971356721
0.02     0.962346961719     0.00962346961719
0.03     0.969363832862     0.00969363832862
0.04     0.937746493737     0.00937746493737
0.05     0.930131045806     0.00930131045806
0.06     0.916642522796     0.00916642522796
0.07     0.893510858332     0.00893510858332
0.08     0.874767010849     0.00874767010849
0.09     0.860802401183     0.00860802401183
0.1     0.867080144443     0.00867080144443
0.01     0.972945161465     0.00972945161465
0.02     0.969064195361     0.00969064195361
0.03     0.954850158285     0.00954850158285
0.04     0.941859224358     0.00941859224358
0.05     0.930872021949     0.00930872021949
0.06     0.914324223539     0.00914324223539
0.07     0.909482891799     0.00909482891799
0.08     0.885558787347     0.00885558787347
0.09     0.868384072907     0.00868384072907
0.1     0.86035955077     0.0086035955077
0.01     0.972228773613     0.00972228773613
0.02     0.97539491114     0.0097539491114
0.03     0.958611622948     0.00958611622948
0.04     0.93955328417     0.0093955328417
0.05     0.929614769383     0.00929614769383
0.06     0.92139473345     0.0092139473345
0.07     0.889664965078     0.00889664965078
0.08     0.895262905192     0.00895262905192
0.09     0.87733918469     0.0087733918469
0.1     0.854252381765     0.00854252381765
0.01     0.990443282869     0.00990443282869
0.02     0.957175194191     0.00957175194191
0.03     0.949071351769     0.00949071351769
0.04     0.919197377708     0.00919197377708
0.05     0.938226782356     0.00938226782356
0.06     0.913699117004     0.00913699117004
0.07     0.886811033576     0.00886811033576
0.08     0.892904269895     0.00892904269895
0.09     0.878938052854     0.00878938052854
0.1     0.847853628415     0.00847853628415
0.01     0.978336082411     0.00978336082411
0.02     0.974897512278     0.00974897512278
0.03     0.948633333939     0.00948633333939
0.04     0.938332275704     0.00938332275704
0.05     0.921614679893     0.00921614679893
0.06     0.896882693309     0.00896882693309
0.07     0.892154669388     0.00892154669388
0.08     0.904874856116     0.00904874856116
0.09     0.880708714083     0.00880708714083
0.1     0.867226372923     0.00867226372923
0.01     0.982538539511     0.00982538539511
0.02     0.962713131027     0.00962713131027
0.03     0.949475048151     0.00949475048151
0.04     0.945448173084     0.00945448173084
0.05     0.932313126875     0.00932313126875
0.06     0.916708651772     0.00916708651772
0.07     0.903804680286     0.00903804680286
0.08     0.889537443986     0.00889537443986
0.09     0.883017684951     0.00883017684951
0.1     0.868913819264     0.00868913819264
0.01     0.983144033031     0.00983144033031
0.02     0.967557037354     0.00967557037354
0.03     0.945039885939     0.00945039885939
0.04     0.947252341868     0.00947252341868
0.05     0.938567926623     0.00938567926623
0.06     0.907363136189     0.00907363136189
0.07     0.896233788742     0.00896233788742
0.08     0.887774954642     0.00887774954642
0.09     0.872317963263     0.00872317963263
0.1     0.847357658426     0.00847357658426
0.01     0.983250398976     0.00983250398976
0.02     0.974769064298     0.00974769064298
0.03     0.990235051102     0.00990235051102
0.04     0.94112806825     0.0094112806825
0.05     0.930675107507     0.00930675107507
0.06     0.902755743819     0.00902755743819
0.07     0.900404099967     0.00900404099967
0.08     0.868632204773     0.00868632204773
0.09     0.878283032961     0.00878283032961
0.1     0.86849966803     0.0086849966803
0.01     0.976552528338     0.00976552528338
0.02     0.943635178944     0.00943635178944
0.03     0.93693524117     0.0093693524117
0.04     0.942334069623     0.00942334069623
0.05     0.931120683572     0.00931120683572
0.06     0.906674139615     0.00906674139615
0.07     0.87331096254     0.0087331096254
0.08     0.891458867736     0.00891458867736
0.09     0.880139087754     0.00880139087754
0.1     0.872801323916     0.00872801323916
0.01     0.972527660129     0.00972527660129
0.02     0.979612612382     0.00979612612382
0.03     0.949224247387     0.00949224247387
0.04     0.944939595857     0.00944939595857
0.05     0.945661314288     0.00945661314288
0.06     0.928611394685     0.00928611394685
0.07     0.891108298874     0.00891108298874
0.08     0.887856827293     0.00887856827293
0.09     0.871631178996     0.00871631178996
0.1     0.856181988547     0.00856181988547
0.01     0.981694982237     0.00981694982237
0.02     0.975364281852     0.00975364281852
0.03     0.942307800086     0.00942307800086
0.04     0.950346599377     0.00950346599377
0.05     0.917270827083     0.00917270827083
0.06     0.914595492559     0.00914595492559
0.07     0.893894015945     0.00893894015945
0.08     0.883259657266     0.00883259657266
0.09     0.871110271095     0.00871110271095
0.1     0.855600569524     0.00855600569524
0.01     0.985228253713     0.00985228253713
0.02     0.969602169099     0.00969602169099
0.03     0.953766048254     0.00953766048254
0.04     0.939913267268     0.00939913267268
0.05     0.940226951936     0.00940226951936
0.06     0.909829795959     0.00909829795959
0.07     0.89891574215     0.0089891574215
0.08     0.886657883337     0.00886657883337
0.09     0.874447588025     0.00874447588025
0.1     0.866139417071     0.00866139417071
0.01     0.985189137366     0.00985189137366
0.02     0.962402823367     0.00962402823367
0.03     0.952554038019     0.00952554038019
0.04     0.950078467717     0.00950078467717
0.05     0.925123439651     0.00925123439651
0.06     0.916546522612     0.00916546522612
0.07     0.908627641885     0.00908627641885
0.08     0.894907110535     0.00894907110535
0.09     0.858043385479     0.00858043385479
0.1     0.883396054     0.00883396054
0.01     0.977390361334     0.00977390361334
0.02     0.970200727046     0.00970200727046
0.03     0.946462535186     0.00946462535186
0.04     0.956390706254     0.00956390706254
0.05     0.939724463995     0.00939724463995
0.06     0.90815568166     0.0090815568166
0.07     0.893207983592     0.00893207983592
0.08     0.886984184044     0.00886984184044
0.09     0.860971579085     0.00860971579085
0.1     0.863137162928     0.00863137162928
0.01     0.993485834456     0.00993485834456
0.02     0.959402308257     0.00959402308257
0.03     0.952851628082     0.00952851628082
0.04     0.956438699362     0.00956438699362
0.05     0.909890272409     0.00909890272409
0.06     0.929051769319     0.00929051769319
0.07     0.898121360099     0.00898121360099
0.08     0.899576981073     0.00899576981073
0.09     0.887953566775     0.00887953566775
0.1     0.849954398305     0.00849954398305
0.01     0.991811372998     0.00991811372998
0.02     0.959960847712     0.00959960847712
0.03     0.972311426917     0.00972311426917
0.04     0.942183381064     0.00942183381064
0.05     0.934526171953     0.00934526171953
0.06     0.927320286256     0.00927320286256
0.07     0.900914954016     0.00900914954016
0.08     0.889068540702     0.00889068540702
0.09     0.892600416443     0.00892600416443
0.1     0.866400812801     0.00866400812801
0.01     0.997690660256     0.00997690660256
0.02     0.961360951163     0.00961360951163
0.03     0.949065810911     0.00949065810911
0.04     0.941272622094     0.00941272622094
0.05     0.937048471577     0.00937048471577
0.06     0.912387035729     0.00912387035729
0.07     0.899028244345     0.00899028244345
0.08     0.877710006481     0.00877710006481
0.09     0.880689295881     0.00880689295881
0.1     0.85370809022     0.0085370809022
0.01     0.977128575152     0.00977128575152
0.02     0.969814445417     0.00969814445417
0.03     0.958133769054     0.00958133769054
0.04     0.936127530562     0.00936127530562
0.05     0.917688643979     0.00917688643979
0.06     0.91809465967     0.0091809465967
0.07     0.899167907259     0.00899167907259
0.08     0.884460909768     0.00884460909768
0.09     0.858135521353     0.00858135521353
0.1     0.852926200604     0.00852926200604
0.01     0.969155766017     0.00969155766017
0.02     0.976068276891     0.00976068276891
0.03     0.948898878272     0.00948898878272
0.04     0.944111666094     0.00944111666094
0.05     0.939455917874     0.00939455917874
0.06     0.925141225711     0.00925141225711
0.07     0.896372201118     0.00896372201118
0.08     0.893249771754     0.00893249771754
0.09     0.867105168939     0.00867105168939
0.1     0.863618316625     0.00863618316625


==> anc/H1_c_5.dat <==
# H1_c_5.dat
# Used to generate results in Table VI
# x			data		sigma
0.05     0.877848808836     0.0438924404418
0.10     0.893347071227     0.0446673535613
0.15     0.740984629031     0.0370492314516
0.20     0.771271859146     0.0385635929573
0.25     0.609698053991     0.0304849026995
0.30     0.70798319522      0.035399159761
0.35     0.633393213772     0.0316696606886
0.40     0.56370284247      0.0281851421235
0.45     0.591836347166     0.0295918173583
0.50     0.524944429297     0.0262472214649


==> anc/H1_c_5_nsets_30.dat <==
# H1_c_5_nsets_30.dat
# Used to generate Fig.24
# x			data		sigma
0.05     0.922550533343     0.0461275266672
0.1     0.896561877243     0.0448280938621
0.15     0.843433163699     0.0421716581849
0.2     0.711618033951     0.0355809016976
0.25     0.775363078376     0.0387681539188
0.3     0.628094675932     0.0314047337966
0.35     0.635909767708     0.0317954883854
0.4     0.565244189645     0.0282622094822
0.45     0.538501020518     0.0269250510259
0.5     0.518501978482     0.0259250989241
0.05     0.971967681181     0.048598384059
0.1     0.799291450162     0.0399645725081
0.15     0.793414350057     0.0396707175028
0.2     0.731082488389     0.0365541244194
0.25     0.705665107557     0.0352832553779
0.3     0.687886875517     0.0343943437759
0.35     0.593795458001     0.0296897729
0.4     0.569715156746     0.0284857578373
0.45     0.548711000693     0.0274355500347
0.5     0.521346860277     0.0260673430138
0.05     0.978999747988     0.0489499873994
0.1     0.91602668208     0.045801334104
0.15     0.76862765461     0.0384313827305
0.2     0.777540182753     0.0388770091377
0.25     0.680550079122     0.0340275039561
0.3     0.650837076311     0.0325418538155
0.35     0.587569777183     0.0293784888591
0.4     0.577372300465     0.0288686150232
0.45     0.49132313838     0.024566156919
0.5     0.56928630869     0.0284643154345
0.05     0.960248847963     0.0480124423981
0.1     0.870103757395     0.0435051878698
0.15     0.759839468868     0.0379919734434
0.2     0.709683160314     0.0354841580157
0.25     0.677666325212     0.0338833162606
0.3     0.695218126238     0.0347609063119
0.35     0.619717965259     0.0309858982629
0.4     0.580449888504     0.0290224944252
0.45     0.567287359242     0.0283643679621
0.5     0.547170722182     0.0273585361091
0.05     0.866291042149     0.0433145521075
0.1     0.857111787148     0.0428555893574
0.15     0.764957380904     0.0382478690452
0.2     0.756352552407     0.0378176276203
0.25     0.678129117133     0.0339064558567
0.3     0.673973119715     0.0336986559858
0.35     0.625768190412     0.0312884095206
0.4     0.570811000741     0.0285405500371
0.45     0.548437939494     0.0274218969747
0.5     0.537255362648     0.0268627681324
0.05     0.957601769928     0.0478800884964
0.1     0.913588356224     0.0456794178112
0.15     0.814747888792     0.0407373944396
0.2     0.748406321452     0.0374203160726
0.25     0.733240221785     0.0366620110893
0.3     0.610116723916     0.0305058361958
0.35     0.601792806949     0.0300896403474
0.4     0.598204106249     0.0299102053125
0.45     0.524779148286     0.0262389574143
0.5     0.485918053493     0.0242959026747
0.05     0.942241554558     0.0471120777279
0.1     0.765999777686     0.0382999888843
0.15     0.825521932748     0.0412760966374
0.2     0.799499615521     0.0399749807761
0.25     0.692286090497     0.0346143045248
0.3     0.726287257872     0.0363143628936
0.35     0.641228311023     0.0320614155512
0.4     0.535024933881     0.0267512466941
0.45     0.536547579199     0.02682737896
0.5     0.511329953393     0.0255664976697
0.05     0.992351876572     0.0496175938286
0.1     0.908734741054     0.0454367370527
0.15     0.79000923935     0.0395004619675
0.2     0.71117395836     0.035558697918
0.25     0.728969506236     0.0364484753118
0.3     0.630142762333     0.0315071381167
0.35     0.614914138658     0.0307457069329
0.4     0.586467333803     0.0293233666901
0.45     0.575746403827     0.0287873201913
0.5     0.502320818118     0.0251160409059
0.05     0.917383948154     0.0458691974077
0.1     0.890741990531     0.0445370995266
0.15     0.782615203991     0.0391307601996
0.2     0.746798711538     0.0373399355769
0.25     0.793035533063     0.0396517766531
0.3     0.647153653397     0.0323576826699
0.35     0.598935556642     0.0299467778321
0.4     0.609284432092     0.0304642216046
0.45     0.546772618263     0.0273386309131
0.5     0.541376579491     0.0270688289746
0.05     0.88836895629     0.0444184478145
0.1     0.860780375474     0.0430390187737
0.15     0.764410134566     0.0382205067283
0.2     0.738269525112     0.0369134762556
0.25     0.718169177807     0.0359084588903
0.3     0.655494034781     0.032774701739
0.35     0.584049030072     0.0292024515036
0.4     0.557838608488     0.0278919304244
0.45     0.54185221066     0.027092610533
0.5     0.555662762402     0.0277831381201
0.05     0.949590250465     0.0474795125233
0.1     0.905316334743     0.0452658167372
0.15     0.760267135042     0.0380133567521
0.2     0.702732513322     0.0351366256661
0.25     0.730703965533     0.0365351982766
0.3     0.647613048717     0.0323806524358
0.35     0.584078046101     0.0292039023051
0.4     0.593671663835     0.0296835831917
0.45     0.579279694508     0.0289639847254
0.5     0.576626577314     0.0288313288657
0.05     0.928671222224     0.0464335611112
0.1     0.792553813499     0.039627690675
0.15     0.838660341186     0.0419330170593
0.2     0.75189146859     0.0375945734295
0.25     0.74826930804     0.037413465402
0.3     0.649076927951     0.0324538463975
0.35     0.631583141908     0.0315791570954
0.4     0.571705336902     0.0285852668451
0.45     0.563944528237     0.0281972264119
0.5     0.520946449898     0.0260473224949
0.05     0.918625433975     0.0459312716987
0.1     0.842720192875     0.0421360096438
0.15     0.805264072304     0.0402632036152
0.2     0.72239553532     0.036119776766
0.25     0.654236503789     0.0327118251895
0.3     0.640048043237     0.0320024021618
0.35     0.619971088545     0.0309985544272
0.4     0.608207843753     0.0304103921876
0.45     0.603345975936     0.0301672987968
0.5     0.464243456374     0.0232121728187
0.05     0.991822434893     0.0495911217446
0.1     0.918409733362     0.0459204866681
0.15     0.750971913968     0.0375485956984
0.2     0.7827602812     0.03913801406
0.25     0.65178181204     0.032589090602
0.3     0.65744297078     0.032872148539
0.35     0.652036551531     0.0326018275765
0.4     0.628513515195     0.0314256757598
0.45     0.576650122548     0.0288325061274
0.5     0.518914484225     0.0259457242112
0.05     0.935279910913     0.0467639955457
0.1     0.857340798129     0.0428670399065
0.15     0.812685834134     0.0406342917067
0.2     0.775704339801     0.03878521699
0.25     0.60712466131     0.0303562330655
0.3     0.687884742832     0.0343942371416
0.35     0.662195801882     0.0331097900941
0.4     0.632996645428     0.0316498322714
0.45     0.594179470814     0.0297089735407
0.5     0.579376819929     0.0289688409965
0.05     0.888041167022     0.0444020583511
0.1     0.852947118615     0.0426473559308
0.15     0.823044891332     0.0411522445666
0.2     0.763488016786     0.0381744008393
0.25     0.707848914099     0.035392445705
0.3     0.677725323573     0.0338862661786
0.35     0.595090980937     0.0297545490469
0.4     0.589876152693     0.0294938076346
0.45     0.519596564579     0.0259798282289
0.5     0.479282755651     0.0239641377826
0.05     0.945231660188     0.0472615830094
0.1     0.874356861267     0.0437178430634
0.15     0.858541458533     0.0429270729266
0.2     0.760377116716     0.0380188558358
0.25     0.680400499641     0.034020024982
0.3     0.64610321893     0.0323051609465
0.35     0.63268323777     0.0316341618885
0.4     0.575369238935     0.0287684619468
0.45     0.579035609506     0.0289517804753
0.5     0.532522706712     0.0266261353356
0.05     0.924278318763     0.0462139159381
0.1     0.90144709291     0.0450723546455
0.15     0.801836167956     0.0400918083978
0.2     0.698238807473     0.0349119403736
0.25     0.664790302234     0.0332395151117
0.3     0.597856147923     0.0298928073961
0.35     0.67286210367     0.0336431051835
0.4     0.614898290203     0.0307449145101
0.45     0.558802368662     0.0279401184331
0.5     0.548383266116     0.0274191633058
0.05     0.917561697633     0.0458780848816
0.1     0.853399204444     0.0426699602222
0.15     0.803509044668     0.0401754522334
0.2     0.775529434438     0.0387764717219
0.25     0.648107054592     0.0324053527296
0.3     0.687708321606     0.0343854160803
0.35     0.630291608016     0.0315145804008
0.4     0.562854379208     0.0281427189604
0.45     0.522823162603     0.0261411581301
0.5     0.516259987842     0.0258129993921
0.05     0.943067974034     0.0471533987017
0.1     0.759175959278     0.0379587979639
0.15     0.814546776719     0.0407273388359
0.2     0.759183812507     0.0379591906254
0.25     0.655882639473     0.0327941319737
0.3     0.641256838701     0.0320628419351
0.35     0.677748614869     0.0338874307435
0.4     0.576814904397     0.0288407452199
0.45     0.588227988049     0.0294113994025
0.5     0.575907397266     0.0287953698633
0.05     0.95073484542     0.047536742271
0.1     0.819558734771     0.0409779367386
0.15     0.879875988372     0.0439937994186
0.2     0.810710606467     0.0405355303234
0.25     0.711214616331     0.0355607308165
0.3     0.668419545552     0.0334209772776
0.35     0.57532112296     0.028766056148
0.4     0.609670953199     0.0304835476599
0.45     0.537396474249     0.0268698237124
0.5     0.514522381611     0.0257261190806
0.05     0.907521204996     0.0453760602498
0.1     0.846854317899     0.042342715895
0.15     0.81144145429     0.0405720727145
0.2     0.727860454984     0.0363930227492
0.25     0.664011857961     0.033200592898
0.3     0.679286247294     0.0339643123647
0.35     0.560674872477     0.0280337436239
0.4     0.600296634395     0.0300148317197
0.45     0.513204442434     0.0256602221217
0.5     0.522439510359     0.026121975518
0.05     0.924869810878     0.0462434905439
0.1     0.846255829859     0.042312791493
0.15     0.846630395412     0.0423315197706
0.2     0.687516029619     0.0343758014809
0.25     0.696129461697     0.0348064730849
0.3     0.684037251557     0.0342018625778
0.35     0.637611160307     0.0318805580153
0.4     0.553165647832     0.0276582823916
0.45     0.584548789081     0.0292274394541
0.5     0.47513415059     0.0237567075295
0.05     0.881096927969     0.0440548463984
0.1     0.897700134699     0.044885006735
0.15     0.764008636039     0.0382004318019
0.2     0.766790423544     0.0383395211772
0.25     0.676804217042     0.0338402108521
0.3     0.621767991346     0.0310883995673
0.35     0.576946719465     0.0288473359732
0.4     0.505454094415     0.0252727047207
0.45     0.520106502741     0.0260053251371
0.5     0.517319347114     0.0258659673557
0.05     0.95332693771     0.0476663468855
0.1     0.905480061546     0.0452740030773
0.15     0.807498747435     0.0403749373717
0.2     0.783977098327     0.0391988549164
0.25     0.689409201478     0.0344704600739
0.3     0.631812830165     0.0315906415082
0.35     0.659531330156     0.0329765665078
0.4     0.583709584665     0.0291854792332
0.45     0.516437275702     0.0258218637851
0.5     0.524987420271     0.0262493710136
0.05     0.942127633968     0.0471063816984
0.1     0.872252058148     0.0436126029074
0.15     0.83358242922     0.041679121461
0.2     0.737219002949     0.0368609501474
0.25     0.699146331103     0.0349573165551
0.3     0.647892421225     0.0323946210613
0.35     0.641231835912     0.0320615917956
0.4     0.567284025998     0.0283642012999
0.45     0.543120760662     0.0271560380331
0.5     0.537928829536     0.0268964414768
0.05     1.01291777419     0.0506458887093
0.1     0.844222053073     0.0422111026537
0.15     0.908610091109     0.0454305045554
0.2     0.733048706795     0.0366524353397
0.25     0.680053030823     0.0340026515412
0.3     0.653243752125     0.0326621876063
0.35     0.597594259711     0.0298797129856
0.4     0.570505277349     0.0285252638675
0.45     0.539637795075     0.0269818897538
0.5     0.542335224771     0.0271167612386
0.05     0.933577765982     0.0466788882991
0.1     0.898045187978     0.0449022593989
0.15     0.783132909856     0.0391566454928
0.2     0.723398424763     0.0361699212382
0.25     0.66081705965     0.0330408529825
0.3     0.677958026552     0.0338979013276
0.35     0.614180476081     0.030709023804
0.4     0.581660414199     0.0290830207099
0.45     0.530694008418     0.0265347004209
0.5     0.560299297459     0.0280149648729
0.05     0.895871144875     0.0447935572437
0.1     0.904131456905     0.0452065728453
0.15     0.831168346039     0.0415584173019
0.2     0.678242270712     0.0339121135356
0.25     0.725575986066     0.0362787993033
0.3     0.616651260015     0.0308325630008
0.35     0.598582675605     0.0299291337803
0.4     0.595023737584     0.0297511868792
0.45     0.566782761946     0.0283391380973
0.5     0.532215940265     0.0266107970132
0.05     1.04816457175     0.0524082285875
0.1     0.886671983644     0.0443335991822
0.15     0.846810084658     0.0423405042329
0.2     0.847802799462     0.0423901399731
0.25     0.669814207655     0.0334907103827
0.3     0.671995077232     0.0335997538616
0.35     0.661730627868     0.0330865313934
0.4     0.580295998098     0.0290147999049
0.45     0.560294846826     0.0280147423413
0.5     0.53072362006     0.026536181003


==> anc/H2_c_5.dat <==
# H2_c_5.dat
# Used to generate results in Table VII
# x			data		sigma
0.05    0.970569619851     0.0485284809925
0.10    0.852113526005     0.0426056763002
0.15    0.853545211597     0.0426772605798
0.20    0.761042404646     0.0380521202323
0.25    0.698636192764     0.0349318096382
0.30    0.616678675866     0.0308339337933
0.35    0.640713752437     0.0320356876218
0.40    0.563805901822     0.0281902950911
0.45    0.53947500336      0.026973750168
0.50    0.499684054326     0.0249842027163
0.55    0.514091158333     0.0257045579166
0.60    0.49271580629      0.0246357903145
0.65    0.387543584399     0.0193771792199
0.70    0.411274208521     0.020563710426
0.75    0.404716295542     0.0202358147771


==> anc/H2_c_5_nsets_30.dat <==
# H2_c_5_nsets_30.dat
# Used to generate Fig.25
# x			data		sigma
0.05     1.02173720317     0.0510868601585
0.1     0.804996209406     0.0402498104703
0.15     0.778695397918     0.0389347698959
0.2     0.760486759892     0.0380243379946
0.25     0.652465243526     0.0326232621763
0.3     0.656251221548     0.0328125610774
0.35     0.627468545702     0.0313734272851
0.4     0.598975241935     0.0299487620967
0.45     0.533418150011     0.0266709075005
0.5     0.516633947591     0.0258316973795
0.55     0.485453674331     0.0242726837165
0.6     0.476808202988     0.0238404101494
0.65     0.452800678099     0.022640033905
0.7     0.422383390279     0.0211191695139
0.75     0.421229082689     0.0210614541345
0.05     0.991514398898     0.0495757199449
0.1     0.892567044615     0.0446283522308
0.15     0.764282705318     0.0382141352659
0.2     0.788267255459     0.0394133627729
0.25     0.699631581528     0.0349815790764
0.3     0.632035557079     0.031601777854
0.35     0.682914980666     0.0341457490333
0.4     0.573506939438     0.0286753469719
0.45     0.571053994116     0.0285526997058
0.5     0.524451389273     0.0262225694637
0.55     0.528883587328     0.0264441793664
0.6     0.47246242688     0.023623121344
0.65     0.468599111898     0.0234299555949
0.7     0.430570535953     0.0215285267976
0.75     0.387652564265     0.0193826282132
0.05     0.985611768854     0.0492805884427
0.1     0.881724111195     0.0440862055597
0.15     0.778021870285     0.0389010935142
0.2     0.771996664613     0.0385998332306
0.25     0.69906668657     0.0349533343285
0.3     0.606507857123     0.0303253928561
0.35     0.623120986644     0.0311560493322
0.4     0.62135520732     0.031067760366
0.45     0.510862372212     0.0255431186106
0.5     0.53716369393     0.0268581846965
0.55     0.462739762716     0.0231369881358
0.6     0.449256904549     0.0224628452275
0.65     0.439193654045     0.0219596827023
0.7     0.405542437874     0.0202771218937
0.75     0.4302200184     0.02151100092
0.05     0.857250050261     0.042862502513
0.1     0.849524724016     0.0424762362008
0.15     0.751997860312     0.0375998930156
0.2     0.793461757365     0.0396730878683
0.25     0.693470040287     0.0346735020143
0.3     0.669475365801     0.0334737682901
0.35     0.580616515925     0.0290308257962
0.4     0.579721313562     0.0289860656781
0.45     0.524838358227     0.0262419179113
0.5     0.543609181201     0.02718045906
0.55     0.494886261642     0.0247443130821
0.6     0.492758892459     0.0246379446229
0.65     0.432776777175     0.0216388388587
0.7     0.443695061722     0.0221847530861
0.75     0.380684623923     0.0190342311961
0.05     0.937556400194     0.0468778200097
0.1     0.847391889804     0.0423695944902
0.15     0.844984526507     0.0422492263254
0.2     0.820754597726     0.0410377298863
0.25     0.725292612285     0.0362646306142
0.3     0.615879425601     0.0307939712801
0.35     0.645082675074     0.0322541337537
0.4     0.579925151622     0.0289962575811
0.45     0.467516138477     0.0233758069239
0.5     0.558623357268     0.0279311678634
0.55     0.49888153411     0.0249440767055
0.6     0.441424489739     0.022071224487
0.65     0.447769118387     0.0223884559193
0.7     0.467187857386     0.0233593928693
0.75     0.388982933981     0.019449146699
0.05     0.923209167788     0.0461604583894
0.1     0.903700896679     0.0451850448339
0.15     0.746931775116     0.0373465887558
0.2     0.702980700642     0.0351490350321
0.25     0.733233860824     0.0366616930412
0.3     0.617873666918     0.0308936833459
0.35     0.638993863569     0.0319496931785
0.4     0.574672638229     0.0287336319115
0.45     0.531883524891     0.0265941762445
0.5     0.546906374991     0.0273453187496
0.55     0.481399220455     0.0240699610228
0.6     0.490867788626     0.0245433894313
0.65     0.449646523776     0.0224823261888
0.7     0.425178854691     0.0212589427346
0.75     0.4242829705     0.021214148525
0.05     0.957422261962     0.0478711130981
0.1     0.845446491267     0.0422723245633
0.15     0.847992983835     0.0423996491918
0.2     0.739170111424     0.0369585055712
0.25     0.713802515039     0.0356901257519
0.3     0.680498075441     0.0340249037721
0.35     0.579841049814     0.0289920524907
0.4     0.593601645598     0.0296800822799
0.45     0.553210796532     0.0276605398266
0.5     0.517247911617     0.0258623955809
0.55     0.464727530694     0.0232363765347
0.6     0.467886701403     0.0233943350701
0.65     0.409131246295     0.0204565623148
0.7     0.414218018604     0.0207109009302
0.75     0.398616243433     0.0199308121716
0.05     0.909884719164     0.0454942359582
0.1     0.821521366613     0.0410760683307
0.15     0.786022268594     0.0393011134297
0.2     0.685857658704     0.0342928829352
0.25     0.734637260991     0.0367318630495
0.3     0.656950265163     0.0328475132582
0.35     0.613171113846     0.0306585556923
0.4     0.605644621464     0.0302822310732
0.45     0.56858901551     0.0284294507755
0.5     0.527317497715     0.0263658748858
0.55     0.501699668405     0.0250849834203
0.6     0.47359879984     0.023679939992
0.65     0.445296864909     0.0222648432454
0.7     0.466915122737     0.0233457561369
0.75     0.396734920599     0.01983674603
0.05     0.949316617423     0.0474658308712
0.1     0.757045756079     0.0378522878039
0.15     0.822071025455     0.0411035512727
0.2     0.805305355371     0.0402652677686
0.25     0.761909946673     0.0380954973336
0.3     0.651903429914     0.0325951714957
0.35     0.588542383777     0.0294271191888
0.4     0.596774425212     0.0298387212606
0.45     0.585396371025     0.0292698185512
0.5     0.490921320071     0.0245460660036
0.55     0.453356445718     0.0226678222859
0.6     0.492622322648     0.0246311161324
0.65     0.454822100718     0.0227411050359
0.7     0.428540042651     0.0214270021326
0.75     0.371292788867     0.0185646394434
0.05     0.980257141867     0.0490128570934
0.1     0.890045328235     0.0445022664118
0.15     0.790457942063     0.0395228971031
0.2     0.710761271842     0.0355380635921
0.25     0.725743006659     0.0362871503329
0.3     0.668098905322     0.0334049452661
0.35     0.640942296258     0.0320471148129
0.4     0.589993819077     0.0294996909538
0.45     0.577735840791     0.0288867920396
0.5     0.506333172324     0.0253166586162
0.55     0.521703447476     0.0260851723738
0.6     0.465526017498     0.0232763008749
0.65     0.457083465731     0.0228541732865
0.7     0.396821564114     0.0198410782057
0.75     0.387050074199     0.01935250371
0.05     0.915290038849     0.0457645019425
0.1     0.808610641582     0.0404305320791
0.15     0.866699329981     0.043334966499
0.2     0.761974219347     0.0380987109674
0.25     0.696224251242     0.0348112125621
0.3     0.699419078747     0.0349709539373
0.35     0.586960401945     0.0293480200973
0.4     0.570596943112     0.0285298471556
0.45     0.568924196774     0.0284462098387
0.5     0.436886451448     0.0218443225724
0.55     0.526129998225     0.0263064999113
0.6     0.492800757921     0.024640037896
0.65     0.44807963298     0.022403981649
0.7     0.411614587097     0.0205807293549
0.75     0.408438782989     0.0204219391494
0.05     0.872604996603     0.0436302498302
0.1     0.855044632049     0.0427522316025
0.15     0.770574495913     0.0385287247956
0.2     0.74441272941     0.0372206364705
0.25     0.687093216943     0.0343546608471
0.3     0.646986608584     0.0323493304292
0.35     0.640708796186     0.0320354398093
0.4     0.601030442808     0.0300515221404
0.45     0.574370112495     0.0287185056247
0.5     0.511204764114     0.0255602382057
0.55     0.509992875525     0.0254996437763
0.6     0.456624402119     0.022831220106
0.65     0.422689404022     0.0211344702011
0.7     0.422431922276     0.0211215961138
0.75     0.41803990329     0.0209019951645
0.05     0.938389993344     0.0469194996672
0.1     0.861486971933     0.0430743485966
0.15     0.813453451809     0.0406726725905
0.2     0.764201498844     0.0382100749422
0.25     0.725274356009     0.0362637178005
0.3     0.607031369891     0.0303515684945
0.35     0.590973903159     0.029548695158
0.4     0.545695362108     0.0272847681054
0.45     0.558817283388     0.0279408641694
0.5     0.50343752599     0.0251718762995
0.55     0.490609982753     0.0245304991376
0.6     0.455668353789     0.0227834176894
0.65     0.400285853857     0.0200142926928
0.7     0.43883624356     0.021941812178
0.75     0.404423717772     0.0202211858886
0.05     0.8224514475     0.041122572375
0.1     0.909307945732     0.0454653972866
0.15     0.819458522382     0.0409729261191
0.2     0.803215259515     0.0401607629758
0.25     0.676954514246     0.0338477257123
0.3     0.648279401651     0.0324139700825
0.35     0.62079874418     0.031039937209
0.4     0.588858513599     0.02944292568
0.45     0.558000275557     0.0279000137778
0.5     0.531909655304     0.0265954827652
0.55     0.512692000057     0.0256346000028
0.6     0.475791961986     0.0237895980993
0.65     0.453890346128     0.0226945173064
0.7     0.396258909863     0.0198129454932
0.75     0.400958269137     0.0200479134568
0.05     0.906913503904     0.0453456751952
0.1     0.854436089615     0.0427218044807
0.15     0.824315691155     0.0412157845577
0.2     0.709267627732     0.0354633813866
0.25     0.685180593124     0.0342590296562
0.3     0.732432338906     0.0366216169453
0.35     0.619729316764     0.0309864658382
0.4     0.635374116815     0.0317687058407
0.45     0.53273131522     0.026636565761
0.5     0.502893356968     0.0251446678484
0.55     0.545784185064     0.0272892092532
0.6     0.466398066253     0.0233199033127
0.65     0.471172452973     0.0235586226486
0.7     0.414601593395     0.0207300796698
0.75     0.396970670083     0.0198485335042
0.05     0.888412951513     0.0444206475757
0.1     0.929273337361     0.0464636668681
0.15     0.846621386398     0.0423310693199
0.2     0.787411380535     0.0393705690267
0.25     0.709093707636     0.0354546853818
0.3     0.680250775201     0.03401253876
0.35     0.617078220577     0.0308539110288
0.4     0.549977059998     0.0274988529999
0.45     0.562906701188     0.0281453350594
0.5     0.504887386822     0.0252443693411
0.55     0.487139402763     0.0243569701381
0.6     0.464044626003     0.0232022313002
0.65     0.411136239807     0.0205568119904
0.7     0.406487809002     0.0203243904501
0.75     0.387504287111     0.0193752143556
0.05     0.965505260805     0.0482752630402
0.1     0.822733545341     0.0411366772671
0.15     0.810420701098     0.0405210350549
0.2     0.721377680331     0.0360688840165
0.25     0.704916858885     0.0352458429442
0.3     0.643021252654     0.0321510626327
0.35     0.682517609403     0.0341258804701
0.4     0.600331518894     0.0300165759447
0.45     0.559840001696     0.0279920000848
0.5     0.522897101223     0.0261448550612
0.55     0.503029844982     0.0251514922491
0.6     0.49007546664     0.024503773332
0.65     0.434212709408     0.0217106354704
0.7     0.414809844848     0.0207404922424
0.75     0.363887180109     0.0181943590054
0.05     0.970780065539     0.048539003277
0.1     0.872158925918     0.0436079462959
0.15     0.836045888987     0.0418022944493
0.2     0.782123587819     0.0391061793909
0.25     0.668664499296     0.0334332249648
0.3     0.6847271938     0.03423635969
0.35     0.57652453741     0.0288262268705
0.4     0.597317634176     0.0298658817088
0.45     0.538922033714     0.0269461016857
0.5     0.53777277111     0.0268886385555
0.55     0.472163176432     0.0236081588216
0.6     0.501122724381     0.0250561362191
0.65     0.466884872339     0.0233442436169
0.7     0.430137631228     0.0215068815614
0.75     0.372435911436     0.0186217955718
0.05     0.916853914582     0.0458426957291
0.1     0.842967001652     0.0421483500826
0.15     0.813102571136     0.0406551285568
0.2     0.712091809275     0.0356045904638
0.25     0.743777524137     0.0371888762069
0.3     0.686545876431     0.0343272938216
0.35     0.589088903468     0.0294544451734
0.4     0.588897900113     0.0294448950057
0.45     0.580736380524     0.0290368190262
0.5     0.586823323179     0.0293411661589
0.55     0.497500655155     0.0248750327577
0.6     0.467733852799     0.02338669264
0.65     0.464413865299     0.023220693265
0.7     0.438642250362     0.0219321125181
0.75     0.399058020094     0.0199529010047
0.05     0.927031600761     0.0463515800381
0.1     0.81842216434     0.040921108217
0.15     0.863967606924     0.0431983803462
0.2     0.716872183684     0.0358436091842
0.25     0.614170410499     0.030708520525
0.3     0.677497535     0.03387487675
0.35     0.674013981273     0.0337006990636
0.4     0.579541720698     0.0289770860349
0.45     0.527964354015     0.0263982177007
0.5     0.503955700597     0.0251977850298
0.55     0.532686883049     0.0266343441525
0.6     0.434818794087     0.0217409397044
0.65     0.437018050505     0.0218509025253
0.7     0.43989357794     0.021994678897
0.75     0.398826702439     0.0199413351219
0.05     0.884352255985     0.0442176127992
0.1     0.854955488644     0.0427477744322
0.15     0.81669206655     0.0408346033275
0.2     0.759765971166     0.0379882985583
0.25     0.688036450845     0.0344018225422
0.3     0.5869820968     0.02934910484
0.35     0.608218282498     0.0304109141249
0.4     0.620606263223     0.0310303131612
0.45     0.563590251872     0.0281795125936
0.5     0.49089084749     0.0245445423745
0.55     0.533625417641     0.0266812708821
0.6     0.439925061525     0.0219962530763
0.65     0.4446316528     0.02223158264
0.7     0.398982935677     0.0199491467839
0.75     0.417667409634     0.0208833704817
0.05     0.946164816853     0.0473082408426
0.1     0.883075492993     0.0441537746497
0.15     0.846103663442     0.0423051831721
0.2     0.795053000021     0.039752650001
0.25     0.695796264019     0.0347898132009
0.3     0.630916179439     0.031545808972
0.35     0.68400741114     0.034200370557
0.4     0.593990967793     0.0296995483896
0.45     0.55024779349     0.0275123896745
0.5     0.511233001815     0.0255616500907
0.55     0.489251502575     0.0244625751287
0.6     0.421653838265     0.0210826919133
0.65     0.469937959819     0.0234968979909
0.7     0.441777866868     0.0220888933434
0.75     0.428337142892     0.0214168571446
0.05     0.845943031756     0.0422971515878
0.1     0.827073258204     0.0413536629102
0.15     0.828918831167     0.0414459415584
0.2     0.750927940738     0.0375463970369
0.25     0.690091916593     0.0345045958296
0.3     0.655243587651     0.0327621793825
0.35     0.631365443256     0.0315682721628
0.4     0.562450634433     0.0281225317217
0.45     0.584818744933     0.0292409372467
0.5     0.518607249315     0.0259303624657
0.55     0.451839390912     0.0225919695456
0.6     0.489114283908     0.0244557141954
0.65     0.414495963059     0.020724798153
0.7     0.458946051431     0.0229473025716
0.75     0.368529367307     0.0184264683654
0.05     1.0178408967     0.0508920448348
0.1     0.901324315577     0.0450662157788
0.15     0.757945880552     0.0378972940276
0.2     0.732267131409     0.0366133565704
0.25     0.656925904351     0.0328462952175
0.3     0.631761841675     0.0315880920838
0.35     0.60540773053     0.0302703865265
0.4     0.568788100909     0.0284394050455
0.45     0.552092319746     0.0276046159873
0.5     0.518065004138     0.0259032502069
0.55     0.543896794834     0.0271948397417
0.6     0.450825223032     0.0225412611516
0.65     0.437384033245     0.0218692016622
0.7     0.427359510942     0.0213679755471
0.75     0.415670486029     0.0207835243015
0.05     0.940502241362     0.0470251120681
0.1     0.883867864837     0.0441933932419
0.15     0.80644910801     0.0403224554005
0.2     0.665061247524     0.0332530623762
0.25     0.682271969857     0.0341135984929
0.3     0.676787458002     0.0338393729001
0.35     0.638853501667     0.0319426750834
0.4     0.58702647098     0.029351323549
0.45     0.553448167789     0.0276724083895
0.5     0.527290619346     0.0263645309673
0.55     0.485087624328     0.0242543812164
0.6     0.459117879312     0.0229558939656
0.65     0.463723318426     0.0231861659213
0.7     0.40226743386     0.020113371693
0.75     0.409294144517     0.0204647072258
0.05     0.991319537357     0.0495659768678
0.1     0.897312125989     0.0448656062995
0.15     0.781496761677     0.0390748380839
0.2     0.778974243133     0.0389487121566
0.25     0.706542008314     0.0353271004157
0.3     0.658613486616     0.0329306743308
0.35     0.609438600471     0.0304719300235
0.4     0.567611358211     0.0283805679106
0.45     0.564736632735     0.0282368316368
0.5     0.557792889465     0.0278896444732
0.55     0.501251566729     0.0250625783364
0.6     0.464245867684     0.0232122933842
0.65     0.410059764816     0.0205029882408
0.7     0.42861021662     0.021430510831
0.75     0.384787909652     0.0192393954826
0.05     0.944818237842     0.0472409118921
0.1     0.852087699461     0.0426043849731
0.15     0.857859917225     0.0428929958612
0.2     0.760721022092     0.0380360511046
0.25     0.724724803758     0.0362362401879
0.3     0.645034791404     0.0322517395702
0.35     0.637213234369     0.0318606617185
0.4     0.55628781864     0.027814390932
0.45     0.505829226277     0.0252914613138
0.5     0.537441740995     0.0268720870498
0.55     0.492691508366     0.0246345754183
0.6     0.471383610448     0.0235691805224
0.65     0.462053730621     0.0231026865311
0.7     0.457002958808     0.0228501479404
0.75     0.415798434899     0.0207899217449
0.05     0.906883648008     0.0453441824004
0.1     0.844887857632     0.0422443928816
0.15     0.804062279909     0.0402031139955
0.2     0.703396446858     0.0351698223429
0.25     0.737493763471     0.0368746881735
0.3     0.656819564867     0.0328409782434
0.35     0.624846263784     0.0312423131892
0.4     0.636669289457     0.0318334644728
0.45     0.530480897384     0.0265240448692
0.5     0.539850962786     0.0269925481393
0.55     0.476408886148     0.0238204443074
0.6     0.466712062663     0.0233356031332
0.65     0.430668503321     0.021533425166
0.7     0.443888869542     0.0221944434771
0.75     0.392839259997     0.0196419629999
0.05     0.889576565917     0.0444788282959
0.1     0.763054203903     0.0381527101952
0.15     0.811172892184     0.0405586446092
0.2     0.678983630467     0.0339491815233
0.25     0.704297508767     0.0352148754383
0.3     0.64406768933     0.0322033844665
0.35     0.63846796321     0.0319233981605
0.4     0.579019016991     0.0289509508495
0.45     0.597915815532     0.0298957907766
0.5     0.533223562041     0.026661178102
0.55     0.521182400417     0.0260591200208
0.6     0.440202214889     0.0220101107445
0.65     0.4338923089     0.021694615445
0.7     0.430795272871     0.0215397636436
0.75     0.420329948651     0.0210164974326
0.05     0.961535193644     0.0480767596822
0.1     0.843030648473     0.0421515324237
0.15     0.766762401109     0.0383381200555
0.2     0.77249322994     0.038624661497
0.25     0.650645429045     0.0325322714523
0.3     0.680781633073     0.0340390816537
0.35     0.628218698532     0.0314109349266
0.4     0.590679976709     0.0295339988354
0.45     0.538623200621     0.026931160031
0.5     0.492799569809     0.0246399784905
0.55     0.491115692603     0.0245557846302
0.6     0.464857816803     0.0232428908402
0.65     0.435878957153     0.0217939478577
0.7     0.421326300952     0.0210663150476
0.75     0.39000177228     0.019500088614


==> anc/H3_c_1.dat <==
# H3_c_1.dat
# Used to generate results in Table VIII
# x			data		sigma
0.05     0.907320501604     0.00907320501604
0.076911384298     0.887845895155     0.00887845895155
0.109594922521     0.860327092903     0.00860327092903
0.14805061467     0.820339659114     0.00820339659114
0.192278460745     0.759938714234     0.00759938714234
0.242278460745     0.722189808016     0.00722189808016
0.29805061467     0.662036717656     0.00662036717656
0.359594922521     0.618180712225     0.00618180712225
0.426911384298     0.566617886191     0.00566617886191
0.5     0.523607368125     0.00523607368125


==> anc/H3_c_1_nsets_30.dat <==
# H3_c_1_nsets_30.dat
# Used to generate Fig.26
# x			data		sigma
0.05     0.9120911481     0.009120911481
0.076911384298     0.879886932125     0.00879886932125
0.109594922521     0.8618401847     0.008618401847
0.14805061467     0.799907877903     0.00799907877903
0.192278460745     0.762692322926     0.00762692322926
0.242278460745     0.714008122976     0.00714008122976
0.29805061467     0.662295208091     0.00662295208091
0.359594922521     0.626522353526     0.00626522353526
0.426911384298     0.56989063533     0.0056989063533
0.5     0.520177495814     0.00520177495814
0.05     0.935880002516     0.00935880002516
0.076911384298     0.893938914844     0.00893938914844
0.109594922521     0.836633277665     0.00836633277665
0.14805061467     0.807197880836     0.00807197880836
0.192278460745     0.750423147249     0.00750423147249
0.242278460745     0.710330329881     0.00710330329881
0.29805061467     0.668737739566     0.00668737739566
0.359594922521     0.631453108128     0.00631453108128
0.426911384298     0.565162585269     0.00565162585269
0.5     0.513979647614     0.00513979647614
0.05     0.927696074375     0.00927696074375
0.076911384298     0.886538011243     0.00886538011243
0.109594922521     0.845497059048     0.00845497059048
0.14805061467     0.807165436193     0.00807165436193
0.192278460745     0.773382394552     0.00773382394552
0.242278460745     0.712597126809     0.00712597126809
0.29805061467     0.639518912059     0.00639518912059
0.359594922521     0.615779592456     0.00615779592456
0.426911384298     0.560809364513     0.00560809364513
0.5     0.513905958403     0.00513905958403
0.05     0.928705102955     0.00928705102955
0.076911384298     0.888821530813     0.00888821530813
0.109594922521     0.853458670498     0.00853458670498
0.14805061467     0.805299263957     0.00805299263957
0.192278460745     0.73962014405     0.0073962014405
0.242278460745     0.705651226006     0.00705651226006
0.29805061467     0.662727161779     0.00662727161779
0.359594922521     0.625276347114     0.00625276347114
0.426911384298     0.566189688155     0.00566189688155
0.5     0.523444381382     0.00523444381382
0.05     0.903682715641     0.00903682715641
0.076911384298     0.885436296851     0.00885436296851
0.109594922521     0.846934422397     0.00846934422397
0.14805061467     0.797692945775     0.00797692945775
0.192278460745     0.756429511032     0.00756429511032
0.242278460745     0.713427032052     0.00713427032052
0.29805061467     0.664289280017     0.00664289280017
0.359594922521     0.620346110498     0.00620346110498
0.426911384298     0.573569539123     0.00573569539123
0.5     0.516011707588     0.00516011707588
0.05     0.932995437161     0.00932995437161
0.076911384298     0.897346050975     0.00897346050975
0.109594922521     0.848324214811     0.00848324214811
0.14805061467     0.822439714288     0.00822439714288
0.192278460745     0.762277465069     0.00762277465069
0.242278460745     0.712441842961     0.00712441842961
0.29805061467     0.667727739296     0.00667727739296
0.359594922521     0.61032544204     0.0061032544204
0.426911384298     0.569631040846     0.00569631040846
0.5     0.515088930928     0.00515088930928
0.05     0.93586101684     0.0093586101684
0.076911384298     0.901343322629     0.00901343322629
0.109594922521     0.844379107859     0.00844379107859
0.14805061467     0.811794891364     0.00811794891364
0.192278460745     0.753491649922     0.00753491649922
0.242278460745     0.712335919568     0.00712335919568
0.29805061467     0.664347656521     0.00664347656521
0.359594922521     0.604387316699     0.00604387316699
0.426911384298     0.579501936459     0.00579501936459
0.5     0.523124408388     0.00523124408388
0.05     0.931498392569     0.00931498392569
0.076911384298     0.887388674202     0.00887388674202
0.109594922521     0.845591808983     0.00845591808983
0.14805061467     0.811172224896     0.00811172224896
0.192278460745     0.749422498646     0.00749422498646
0.242278460745     0.706323154833     0.00706323154833
0.29805061467     0.662946716451     0.00662946716451
0.359594922521     0.614339274933     0.00614339274933
0.426911384298     0.575306149699     0.00575306149699
0.5     0.516680059285     0.00516680059285
0.05     0.935698601484     0.00935698601484
0.076911384298     0.894246824354     0.00894246824354
0.109594922521     0.858097782583     0.00858097782583
0.14805061467     0.810096006351     0.00810096006351
0.192278460745     0.763829999859     0.00763829999859
0.242278460745     0.701503859966     0.00701503859966
0.29805061467     0.653286913748     0.00653286913748
0.359594922521     0.604193683788     0.00604193683788
0.426911384298     0.578686053548     0.00578686053548
0.5     0.523993533284     0.00523993533284
0.05     0.926180755526     0.00926180755526
0.076911384298     0.884895007196     0.00884895007196
0.109594922521     0.837743230235     0.00837743230235
0.14805061467     0.796567404115     0.00796567404115
0.192278460745     0.759239424469     0.00759239424469
0.242278460745     0.716788286308     0.00716788286308
0.29805061467     0.661615203538     0.00661615203538
0.359594922521     0.599754708054     0.00599754708054
0.426911384298     0.568580461384     0.00568580461384
0.5     0.520809104681     0.00520809104681
0.05     0.929936555265     0.00929936555265
0.076911384298     0.894287044541     0.00894287044541
0.109594922521     0.844007414236     0.00844007414236
0.14805061467     0.802736805983     0.00802736805983
0.192278460745     0.770088120998     0.00770088120998
0.242278460745     0.703593148083     0.00703593148083
0.29805061467     0.669535473715     0.00669535473715
0.359594922521     0.609921195107     0.00609921195107
0.426911384298     0.565193449855     0.00565193449855
0.5     0.522984005375     0.00522984005375
0.05     0.931338999891     0.00931338999891
0.076911384298     0.893012766573     0.00893012766573
0.109594922521     0.849996643163     0.00849996643163
0.14805061467     0.812672244401     0.00812672244401
0.192278460745     0.754129982587     0.00754129982587
0.242278460745     0.710763021134     0.00710763021134
0.29805061467     0.655433217833     0.00655433217833
0.359594922521     0.611708857361     0.00611708857361
0.426911384298     0.557076097196     0.00557076097196
0.5     0.521982044461     0.00521982044461
0.05     0.92402306669     0.0092402306669
0.076911384298     0.887626240327     0.00887626240327
0.109594922521     0.840134120598     0.00840134120598
0.14805061467     0.799198159538     0.00799198159538
0.192278460745     0.755686672091     0.00755686672091
0.242278460745     0.709703696831     0.00709703696831
0.29805061467     0.669237254811     0.00669237254811
0.359594922521     0.614099170278     0.00614099170278
0.426911384298     0.559663432092     0.00559663432092
0.5     0.51747832275     0.0051747832275
0.05     0.931466922275     0.00931466922275
0.076911384298     0.891607063404     0.00891607063404
0.109594922521     0.856783617156     0.00856783617156
0.14805061467     0.811742354037     0.00811742354037
0.192278460745     0.76894337322     0.0076894337322
0.242278460745     0.711000932855     0.00711000932855
0.29805061467     0.660129779771     0.00660129779771
0.359594922521     0.613514504121     0.00613514504121
0.426911384298     0.568476067283     0.00568476067283
0.5     0.513772250297     0.00513772250297
0.05     0.940642026848     0.00940642026848
0.076911384298     0.887264203079     0.00887264203079
0.109594922521     0.85309699017     0.0085309699017
0.14805061467     0.799250028453     0.00799250028453
0.192278460745     0.76650084648     0.0076650084648
0.242278460745     0.706848042252     0.00706848042252
0.29805061467     0.669378555816     0.00669378555816
0.359594922521     0.621749998902     0.00621749998902
0.426911384298     0.557484630344     0.00557484630344
0.5     0.521376496863     0.00521376496863
0.05     0.917221843442     0.00917221843442
0.076911384298     0.888593216847     0.00888593216847
0.109594922521     0.862325171304     0.00862325171304
0.14805061467     0.797531071025     0.00797531071025
0.192278460745     0.75712858287     0.0075712858287
0.242278460745     0.71014674291     0.0071014674291
0.29805061467     0.668880157293     0.00668880157293
0.359594922521     0.615838555857     0.00615838555857
0.426911384298     0.56079878001     0.0056079878001
0.5     0.516453229135     0.00516453229135
0.05     0.93153920565     0.0093153920565
0.076911384298     0.89673882662     0.0089673882662
0.109594922521     0.851772519293     0.00851772519293
0.14805061467     0.803026065936     0.00803026065936
0.192278460745     0.753059294552     0.00753059294552
0.242278460745     0.720438013891     0.00720438013891
0.29805061467     0.675046907185     0.00675046907185
0.359594922521     0.612262517044     0.00612262517044
0.426911384298     0.57546721124     0.0057546721124
0.5     0.513054162463     0.00513054162463
0.05     0.921753651579     0.00921753651579
0.076911384298     0.881298368084     0.00881298368084
0.109594922521     0.851620945222     0.00851620945222
0.14805061467     0.812519878119     0.00812519878119
0.192278460745     0.754143856759     0.00754143856759
0.242278460745     0.718006115125     0.00718006115125
0.29805061467     0.67734915684     0.0067734915684
0.359594922521     0.616043842339     0.00616043842339
0.426911384298     0.567564363916     0.00567564363916
0.5     0.521220253731     0.00521220253731
0.05     0.912520227054     0.00912520227054
0.076911384298     0.887954426033     0.00887954426033
0.109594922521     0.840482420743     0.00840482420743
0.14805061467     0.792684194434     0.00792684194434
0.192278460745     0.745900531206     0.00745900531206
0.242278460745     0.712023380386     0.00712023380386
0.29805061467     0.664517899597     0.00664517899597
0.359594922521     0.613319765325     0.00613319765325
0.426911384298     0.566405732083     0.00566405732083
0.5     0.526216170311     0.00526216170311
0.05     0.929079327426     0.00929079327426
0.076911384298     0.89720413048     0.0089720413048
0.109594922521     0.843184823041     0.00843184823041
0.14805061467     0.816633927403     0.00816633927403
0.192278460745     0.752116711614     0.00752116711614
0.242278460745     0.717244840115     0.00717244840115
0.29805061467     0.667064415129     0.00667064415129
0.359594922521     0.611069961058     0.00611069961058
0.426911384298     0.573724179315     0.00573724179315
0.5     0.519055951774     0.00519055951774
0.05     0.941839242895     0.00941839242895
0.076911384298     0.884950182846     0.00884950182846
0.109594922521     0.859552744794     0.00859552744794
0.14805061467     0.808607005128     0.00808607005128
0.192278460745     0.749787695315     0.00749787695315
0.242278460745     0.709701018486     0.00709701018486
0.29805061467     0.66227504348     0.0066227504348
0.359594922521     0.619638240266     0.00619638240266
0.426911384298     0.566487588361     0.00566487588361
0.5     0.517806368017     0.00517806368017
0.05     0.926886609646     0.00926886609646
0.076911384298     0.880358317134     0.00880358317134
0.109594922521     0.854666500185     0.00854666500185
0.14805061467     0.793051793372     0.00793051793372
0.192278460745     0.763588204217     0.00763588204217
0.242278460745     0.718821137756     0.00718821137756
0.29805061467     0.668258131475     0.00668258131475
0.359594922521     0.613279151574     0.00613279151574
0.426911384298     0.565006847532     0.00565006847532
0.5     0.529575838476     0.00529575838476
0.05     0.928250318705     0.00928250318705
0.076911384298     0.88913964359     0.0088913964359
0.109594922521     0.850764326462     0.00850764326462
0.14805061467     0.788560434437     0.00788560434437
0.192278460745     0.749111562208     0.00749111562208
0.242278460745     0.712048453114     0.00712048453114
0.29805061467     0.661322245006     0.00661322245006
0.359594922521     0.610095998364     0.00610095998364
0.426911384298     0.572889302693     0.00572889302693
0.5     0.529637563782     0.00529637563782
0.05     0.910001103409     0.00910001103409
0.076911384298     0.890798427958     0.00890798427958
0.109594922521     0.854139035025     0.00854139035025
0.14805061467     0.80697981115     0.0080697981115
0.192278460745     0.75330995826     0.0075330995826
0.242278460745     0.707645611386     0.00707645611386
0.29805061467     0.654729242176     0.00654729242176
0.359594922521     0.613052433779     0.00613052433779
0.426911384298     0.559830396589     0.00559830396589
0.5     0.521335425546     0.00521335425546
0.05     0.906171325689     0.00906171325689
0.076911384298     0.88996332035     0.0088996332035
0.109594922521     0.851457911144     0.00851457911144
0.14805061467     0.801940654331     0.00801940654331
0.192278460745     0.754925052269     0.00754925052269
0.242278460745     0.723099735035     0.00723099735035
0.29805061467     0.669267704536     0.00669267704536
0.359594922521     0.603903282838     0.00603903282838
0.426911384298     0.566073939363     0.00566073939363
0.5     0.530705774719     0.00530705774719
0.05     0.936797047518     0.00936797047518
0.076911384298     0.885789131646     0.00885789131646
0.109594922521     0.843603458296     0.00843603458296
0.14805061467     0.798511711868     0.00798511711868
0.192278460745     0.755697979216     0.00755697979216
0.242278460745     0.705233173191     0.00705233173191
0.29805061467     0.667000334002     0.00667000334002
0.359594922521     0.60824824759     0.0060824824759
0.426911384298     0.564905477731     0.00564905477731
0.5     0.524928434322     0.00524928434322
0.05     0.937933367246     0.00937933367246
0.076911384298     0.900401487525     0.00900401487525
0.109594922521     0.843882066958     0.00843882066958
0.14805061467     0.810699743798     0.00810699743798
0.192278460745     0.760571609623     0.00760571609623
0.242278460745     0.708233629031     0.00708233629031
0.29805061467     0.67409557414     0.0067409557414
0.359594922521     0.610562209729     0.00610562209729
0.426911384298     0.574850583572     0.00574850583572
0.5     0.526722003349     0.00526722003349
0.05     0.936173577275     0.00936173577275
0.076911384298     0.90483502769     0.0090483502769
0.109594922521     0.85341868907     0.0085341868907
0.14805061467     0.802244014779     0.00802244014779
0.192278460745     0.754797999388     0.00754797999388
0.242278460745     0.714655630293     0.00714655630293
0.29805061467     0.658711875963     0.00658711875963
0.359594922521     0.596624137011     0.00596624137011
0.426911384298     0.570075600044     0.00570075600044
0.5     0.529032577325     0.00529032577325
0.05     0.927638790994     0.00927638790994
0.076911384298     0.903833100958     0.00903833100958
0.109594922521     0.850652370474     0.00850652370474
0.14805061467     0.805399094271     0.00805399094271
0.192278460745     0.745145100253     0.00745145100253
0.242278460745     0.710138239586     0.00710138239586
0.29805061467     0.670079487432     0.00670079487432
0.359594922521     0.608701681937     0.00608701681937
0.426911384298     0.564141212866     0.00564141212866
0.5     0.516898806486     0.00516898806486
0.05     0.916610439182     0.00916610439182
0.076911384298     0.90214620884     0.0090214620884
0.109594922521     0.856124682827     0.00856124682827
0.14805061467     0.819201817131     0.00819201817131
0.192278460745     0.749747480935     0.00749747480935
0.242278460745     0.710084601609     0.00710084601609
0.29805061467     0.670277884085     0.00670277884085
0.359594922521     0.618951219044     0.00618951219044
0.426911384298     0.574184445658     0.00574184445658
0.5     0.520844593211     0.00520844593211


==> anc/H4_c_5.dat <==
# H4_c_5.dat
# Used to generate results in Table X
# x			data		sigma
0.1     0.827466837179     0.041373341859
0.2     0.744254424277     0.0372127212138
0.3     0.638584915837     0.0319292457919
0.4     0.540158972736     0.0270079486368
0.5     0.510530355757     0.0255265177879
0.6     0.468162495772     0.0234081247886
0.7     0.425780386123     0.0212890193062
0.8     0.410392511666     0.0205196255833
0.9     0.344865354425     0.0172432677212
1.0     0.310333779679     0.015516688984
1.1     0.302019237302     0.0151009618651
1.2     0.257296932213     0.0128648466106
1.3     0.247343867889     0.0123671933944
1.4     0.217604483729     0.0108802241865
1.5     0.220207299378     0.0110103649689


==> anc/MN0_c_1p5.dat <==
# MN0_c_1p5.dat
# Used to generate results in Table XIV
# x			data		sigma
0.05     1.75871899536     0.0263807849304
0.06     1.72620023966     0.0258930035949
0.07     1.80008599603     0.0270012899405
0.08     1.74039701253     0.0261059551879
0.09     1.79592684987     0.026938902748
0.1     1.86813728479     0.0280220592718
0.11     1.83686628513     0.0275529942769
0.12     1.84725864095     0.0277088796143
0.13     1.87424607882     0.0281136911822
0.14     1.87531172602     0.0281296758903
0.15     1.92588161284     0.0288882241925


==> anc/MN0_c_1p5_nsets_30.dat <==
# MN0_c_1p5_nsets_30.dat
# Used to generate Fig.38
# x			data		sigma
0.05     1.79503195663     0.0269254793495
0.06     1.85510459929     0.0278265689893
0.07     1.77725100847     0.026658765127
0.08     1.76482285421     0.0264723428131
0.09     1.79357955855     0.0269036933782
0.1     1.81346769286     0.0272020153929
0.11     1.8416791889     0.0276251878335
0.12     1.84435180254     0.0276652770381
0.13     1.89079210399     0.0283618815599
0.14     1.89329062799     0.0283993594199
0.15     1.92705486605     0.0289058229908
0.05     1.79549088784     0.0269323633177
0.06     1.76826366113     0.026523954917
0.07     1.80386938897     0.0270580408346
0.08     1.8334527992     0.027501791988
0.09     1.83356949875     0.0275035424813
0.1     1.84099612408     0.0276149418612
0.11     1.84008550236     0.0276012825354
0.12     1.86088281223     0.0279132421834
0.13     1.8315555477     0.0274733332155
0.14     1.87758659457     0.0281637989186
0.15     1.90380519014     0.028557077852
0.05     1.77751874211     0.0266627811316
0.06     1.79100252843     0.0268650379265
0.07     1.75957608578     0.0263936412866
0.08     1.82132575045     0.0273198862568
0.09     1.82959853889     0.0274439780833
0.1     1.80306047749     0.0270459071624
0.11     1.87790742872     0.0281686114308
0.12     1.81623286756     0.0272434930134
0.13     1.825744146     0.02738616219
0.14     1.85172878413     0.027775931762
0.15     1.90737060009     0.0286105590013
0.05     1.75484371837     0.0263226557756
0.06     1.7220778467     0.0258311677004
0.07     1.75197306209     0.0262795959313
0.08     1.83724804145     0.0275587206217
0.09     1.78731441748     0.0268097162623
0.1     1.82894062707     0.027434109406
0.11     1.85438429737     0.0278157644606
0.12     1.84362050237     0.0276543075355
0.13     1.8768162083     0.0281522431244
0.14     1.90522562467     0.02857838437
0.15     1.90623237444     0.0285934856166
0.05     1.76971214673     0.026545682201
0.06     1.79534132025     0.0269301198038
0.07     1.81195459772     0.0271793189659
0.08     1.79902557734     0.0269853836601
0.09     1.84729830384     0.0277094745576
0.1     1.85464619985     0.0278196929978
0.11     1.86514095366     0.0279771143049
0.12     1.86242621791     0.0279363932686
0.13     1.88927689457     0.0283391534185
0.14     1.92640207995     0.0288960311993
0.15     1.87489866464     0.0281234799697
0.05     1.81356725979     0.0272035088969
0.06     1.75771348718     0.0263657023078
0.07     1.7752607925     0.0266289118875
0.08     1.81527801184     0.0272291701776
0.09     1.81350352045     0.0272025528067
0.1     1.77130936571     0.0265696404856
0.11     1.81436147003     0.0272154220504
0.12     1.84243894283     0.0276365841425
0.13     1.8727393404     0.028091090106
0.14     1.94020963319     0.0291031444978
0.15     1.8933142015     0.0283997130225
0.05     1.77740612883     0.0266610919325
0.06     1.79199333815     0.0268799000723
0.07     1.7924164094     0.026886246141
0.08     1.84214297608     0.0276321446412
0.09     1.82244741167     0.027336711175
0.1     1.85626210504     0.0278439315756
0.11     1.84721924205     0.0277082886308
0.12     1.86773267332     0.0280159900998
0.13     1.87057546197     0.0280586319296
0.14     1.84337466552     0.0276506199828
0.15     1.92599439852     0.0288899159777
0.05     1.79111123752     0.0268666685628
0.06     1.77127417574     0.0265691126361
0.07     1.75504793375     0.0263257190062
0.08     1.80789321878     0.0271183982817
0.09     1.84810597499     0.0277215896249
0.1     1.80285842108     0.0270428763162
0.11     1.81939450798     0.0272909176198
0.12     1.81859906504     0.0272789859757
0.13     1.87079779677     0.0280619669516
0.14     1.87205229833     0.028080784475
0.15     1.90284114653     0.0285426171979
0.05     1.7736254897     0.0266043823455
0.06     1.78311794377     0.0267467691565
0.07     1.75282003089     0.0262923004634
0.08     1.81321064392     0.0271981596589
0.09     1.79612906927     0.0269419360391
0.1     1.81271862131     0.0271907793197
0.11     1.84510228492     0.0276765342737
0.12     1.84608256899     0.0276912385348
0.13     1.86009622681     0.0279014434021
0.14     1.9494560721     0.0292418410815
0.15     1.91578285036     0.0287367427554
0.05     1.80819621366     0.0271229432049
0.06     1.79389958997     0.0269084938495
0.07     1.82338991623     0.0273508487435
0.08     1.80467136305     0.0270700704458
0.09     1.79461212412     0.0269191818618
0.1     1.78254937189     0.0267382405784
0.11     1.82999558523     0.0274499337785
0.12     1.85782445846     0.0278673668769
0.13     1.86027273897     0.0279040910845
0.14     1.86080536441     0.0279120804662
0.15     1.91643338792     0.0287465008188
0.05     1.7281879406     0.025922819109
0.06     1.75838581222     0.0263757871833
0.07     1.82886422174     0.0274329633261
0.08     1.83531405385     0.0275297108078
0.09     1.83359405896     0.0275039108845
0.1     1.84210412373     0.027631561856
0.11     1.85667596816     0.0278501395225
0.12     1.86879872344     0.0280319808516
0.13     1.85911650952     0.0278867476428
0.14     1.79467503522     0.0269201255283
0.15     1.87150805681     0.0280726208521
0.05     1.79994490668     0.0269991736003
0.06     1.77340391593     0.0266010587389
0.07     1.821494623     0.027322419345
0.08     1.79532858199     0.0269299287298
0.09     1.8120550909     0.0271808263635
0.1     1.8194417109     0.0272916256635
0.11     1.79861802268     0.0269792703401
0.12     1.86463240232     0.0279694860348
0.13     1.89723266233     0.0284584899349
0.14     1.87545677059     0.0281318515588
0.15     1.87576879856     0.0281365319784
0.05     1.78294262151     0.0267441393227
0.06     1.76626772143     0.0264940158215
0.07     1.83295015256     0.0274942522884
0.08     1.79411395293     0.0269117092939
0.09     1.80882330014     0.0271323495021
0.1     1.87678317536     0.0281517476303
0.11     1.84095848465     0.0276143772698
0.12     1.81601495729     0.0272402243594
0.13     1.86936136911     0.0280404205366
0.14     1.87349522801     0.0281024284202
0.15     1.89038997634     0.0283558496451
0.05     1.77378027106     0.026606704066
0.06     1.82288629229     0.0273432943843
0.07     1.82614431515     0.0273921647273
0.08     1.79443250444     0.0269164875666
0.09     1.85554193602     0.0278331290403
0.1     1.7931953194     0.026897929791
0.11     1.80717687042     0.0271076530563
0.12     1.83291796207     0.027493769431
0.13     1.81893998798     0.0272840998198
0.14     1.89432098385     0.0284148147577
0.15     1.83969449976     0.0275954174964
0.05     1.80100395183     0.0270150592774
0.06     1.77395413897     0.0266093120845
0.07     1.7983467877     0.0269752018155
0.08     1.76829226448     0.0265243839672
0.09     1.85494930367     0.027824239555
0.1     1.81342990119     0.0272014485178
0.11     1.83067373188     0.0274601059782
0.12     1.8609389415     0.0279140841226
0.13     1.86658986649     0.0279988479974
0.14     1.83622514109     0.0275433771164
0.15     1.94347252237     0.0291520878356
0.05     1.77892830992     0.0266839246488
0.06     1.81074297167     0.0271611445751
0.07     1.78233789395     0.0267350684093
0.08     1.80118772452     0.0270178158678
0.09     1.83166866978     0.0274750300466
0.1     1.8378825215     0.0275682378224
0.11     1.82085971748     0.0273128957621
0.12     1.85645375078     0.0278468062617
0.13     1.8422065911     0.0276330988665
0.14     1.87022463859     0.0280533695788
0.15     1.91300337539     0.0286950506308
0.05     1.77490023769     0.0266235035654
0.06     1.77044617384     0.0265566926076
0.07     1.78464286424     0.0267696429636
0.08     1.81648688485     0.0272473032727
0.09     1.80557895945     0.0270836843918
0.1     1.80826842158     0.0271240263236
0.11     1.82096701174     0.0273145051761
0.12     1.87793537594     0.028169030639
0.13     1.84868018693     0.0277302028039
0.14     1.8691446533     0.0280371697995
0.15     1.84573154169     0.0276859731253
0.05     1.84289451986     0.0276434177979
0.06     1.78753286492     0.0268129929738
0.07     1.78721135804     0.0268081703706
0.08     1.85690142357     0.0278535213535
0.09     1.80585357357     0.0270878036036
0.1     1.8592158782     0.0278882381731
0.11     1.86493114676     0.0279739672013
0.12     1.81083103782     0.0271624655673
0.13     1.91593405314     0.0287390107971
0.14     1.86074131776     0.0279111197663
0.15     1.89149758598     0.0283724637897
0.05     1.75859033138     0.0263788549707
0.06     1.76024723525     0.0264037085287
0.07     1.81058223629     0.0271587335443
0.08     1.80607038236     0.0270910557355
0.09     1.78516818606     0.0267775227909
0.1     1.85513185184     0.0278269777775
0.11     1.87209424638     0.0280814136958
0.12     1.81336162654     0.0272004243982
0.13     1.88581681621     0.0282872522432
0.14     1.8858204709     0.0282873070635
0.15     1.87487500125     0.0281231250187
0.05     1.81485053481     0.0272227580222
0.06     1.77418130543     0.0266127195815
0.07     1.80329421365     0.0270494132048
0.08     1.83184067646     0.027477610147
0.09     1.82168958513     0.0273253437769
0.1     1.82943742476     0.0274415613714
0.11     1.82051432571     0.0273077148856
0.12     1.84537794921     0.0276806692382
0.13     1.83887893157     0.0275831839736
0.14     1.89259378596     0.0283889067894
0.15     1.88503232235     0.0282754848352
0.05     1.7674505004     0.026511757506
0.06     1.77612947928     0.0266419421892
0.07     1.81686169114     0.0272529253671
0.08     1.8153941124     0.027230911686
0.09     1.82037991235     0.0273056986852
0.1     1.83730551168     0.0275595826752
0.11     1.83273583571     0.0274910375357
0.12     1.85687422578     0.0278531133867
0.13     1.8588514767     0.0278827721505
0.14     1.91889480513     0.0287834220769
0.15     1.87091368024     0.0280637052037
0.05     1.77165461493     0.0265748192239
0.06     1.80739117512     0.0271108676268
0.07     1.79564644853     0.0269346967279
0.08     1.80108125385     0.0270162188078
0.09     1.78915189256     0.0268372783883
0.1     1.83967075507     0.0275950613261
0.11     1.82053363653     0.0273080045479
0.12     1.80763563534     0.0271145345302
0.13     1.84496229998     0.0276744344997
0.14     1.87950503021     0.0281925754532
0.15     1.89049905154     0.0283574857731
0.05     1.77769210779     0.0266653816168
0.06     1.75787910125     0.0263681865188
0.07     1.80192935403     0.0270289403104
0.08     1.78457386698     0.0267686080047
0.09     1.81967143341     0.0272950715012
0.1     1.83862184037     0.0275793276056
0.11     1.83742618437     0.0275613927656
0.12     1.82787099594     0.0274180649391
0.13     1.87013423     0.0280520134501
0.14     1.89624101008     0.0284436151511
0.15     1.88647747957     0.0282971621936
0.05     1.75987065939     0.0263980598908
0.06     1.78806591425     0.0268209887137
0.07     1.82450662693     0.027367599404
0.08     1.78123382189     0.0267185073284
0.09     1.7479113392     0.026218670088
0.1     1.86976778327     0.0280465167491
0.11     1.875590921     0.0281338638149
0.12     1.88930412301     0.0283395618451
0.13     1.83521641204     0.0275282461805
0.14     1.8796338     0.028194507
0.15     1.86124346541     0.0279186519812
0.05     1.74453822413     0.026168073362
0.06     1.79019739246     0.0268529608868
0.07     1.75503755467     0.02632556332
0.08     1.79366873912     0.0269050310867
0.09     1.80829450775     0.0271244176162
0.1     1.87349675751     0.0281024513626
0.11     1.85363609945     0.0278045414917
0.12     1.82789202915     0.0274183804373
0.13     1.82661503356     0.0273992255034
0.14     1.88699560478     0.0283049340717
0.15     1.86974280496     0.0280461420744
0.05     1.75687301357     0.0263530952035
0.06     1.82057113881     0.0273085670822
0.07     1.77583691873     0.0266375537809
0.08     1.80532007978     0.0270798011967
0.09     1.79892014608     0.0269838021911
0.1     1.82666362969     0.0273999544454
0.11     1.84686339462     0.0277029509194
0.12     1.85569130531     0.0278353695796
0.13     1.88710371011     0.0283065556517
0.14     1.87632822281     0.0281449233421
0.15     1.85913451452     0.0278870177179
0.05     1.79606851125     0.0269410276688
0.06     1.84092652758     0.0276138979138
0.07     1.78208462806     0.026731269421
0.08     1.78439696171     0.0267659544257
0.09     1.85924232878     0.0278886349318
0.1     1.88828426833     0.0283242640249
0.11     1.83138427507     0.027470764126
0.12     1.81652668295     0.0272479002442
0.13     1.88290016847     0.028243502527
0.14     1.8592176559     0.0278882648384
0.15     1.85608310156     0.0278412465234
0.05     1.76289173674     0.0264433760511
0.06     1.79275106664     0.0268912659996
0.07     1.77103002801     0.0265654504202
0.08     1.813863679     0.027207955185
0.09     1.79962637709     0.0269943956564
0.1     1.82272602757     0.0273408904136
0.11     1.78193814385     0.0267290721577
0.12     1.8402229365     0.0276033440475
0.13     1.82099637122     0.0273149455683
0.14     1.83969549125     0.0275954323687
0.15     1.85565876362     0.0278348814543
0.05     1.77089123693     0.0265633685539
0.06     1.778955155     0.026684327325
0.07     1.79830231164     0.0269745346746
0.08     1.82083124664     0.0273124686996
0.09     1.83454260304     0.0275181390456
0.1     1.86690619839     0.0280035929759
0.11     1.84816894339     0.0277225341509
0.12     1.83111531732     0.0274667297597
0.13     1.87543506897     0.0281315260345
0.14     1.85170589303     0.0277755883954
0.15     1.94631939494     0.0291947909241
0.05     1.75019239127     0.026252885869
0.06     1.77327485209     0.0265991227814
0.07     1.75473260547     0.026320989082
0.08     1.81912320811     0.0272868481217
0.09     1.82572929489     0.0273859394234
0.1     1.82163577785     0.0273245366678
0.11     1.78586314044     0.0267879471066
0.12     1.89745969449     0.0284618954174
0.13     1.8847418904     0.028271128356
0.14     1.85759099855     0.0278638649782
0.15     1.8665621822     0.027998432733


==> anc/MN1_c_1p5.dat <==
# MN1_c_1p5.dat
# Used to generate results in Table XII
# x			data		sigma
0.14     1.86009025428     0.0279013538142
0.17     1.92072558069     0.0288108837104
0.2     1.96111966891     0.0294167950336
0.23     2.04901263686     0.0307351895528
0.26     2.01109682377     0.0301664523565
0.29     2.10249960812     0.0315374941217
0.32     2.15569541911     0.0323354312866
0.35     2.20257298061     0.0330385947092
0.38     2.30988741574     0.0346483112361
0.41     2.33546868576     0.0350320302864
0.44     2.48906261665     0.0373359392498


==> anc/MN2_c_1p5.dat <==
# MN2_c_1p5.dat
# Used to generate results in Table XIII
# x			data		sigma
0.2     1.99943228968     0.0299914843451
0.23     1.93787249337     0.0290680874005
0.26     2.07475153641     0.0311212730461
0.29     2.14439705218     0.0321659557827
0.32     2.14746352348     0.0322119528523
0.35     2.22219528669     0.0333329293004
0.38     2.32126673885     0.0348190010828
0.41     2.41927733994     0.036289160099
0.44     2.44736006044     0.0367104009065
0.47     2.60398482739     0.0390597724109
0.5     2.74046372106     0.0411069558159


==> anc/TH0_c_1.dat <==
# TH0_c_1.dat
# Used to generate results in Table XV
# x			data		sigma
0.01     0.498483822032     0.00498483822032
0.02     0.514389045278     0.00514389045278
0.03     0.512892815089     0.00512892815089
0.04     0.522880868095     0.00522880868095
0.05     0.527676181373     0.00527676181373
0.06     0.515791874647     0.00515791874647
0.07     0.524833514185     0.00524833514185
0.08     0.535308879133     0.00535308879133
0.09     0.539332336429     0.00539332336429
0.1     0.531792645686     0.00531792645686


==> anc/TH0_c_1_nsets_30.dat <==
# TH0_c_1_nsets_30.dat
# Used to generate Fig.40
# x			data		sigma
0.01     0.502937108612     0.00502937108612
0.02     0.51127385533     0.0051127385533
0.03     0.515543312784     0.00515543312784
0.04     0.521723916141     0.00521723916141
0.05     0.518954186814     0.00518954186814
0.06     0.530883077943     0.00530883077943
0.07     0.530905794062     0.00530905794062
0.08     0.535080152059     0.00535080152059
0.09     0.535549723115     0.00535549723115
0.1     0.547429511243     0.00547429511243
0.01     0.506445111318     0.00506445111318
0.02     0.511345169631     0.00511345169631
0.03     0.508443593073     0.00508443593073
0.04     0.517230815908     0.00517230815908
0.05     0.518296610904     0.00518296610904
0.06     0.522557432016     0.00522557432016
0.07     0.532563105908     0.00532563105908
0.08     0.539265236754     0.00539265236754
0.09     0.529007363411     0.00529007363411
0.1     0.534769108295     0.00534769108295
0.01     0.492932847043     0.00492932847043
0.02     0.513925207383     0.00513925207383
0.03     0.512533346005     0.00512533346005
0.04     0.512783627987     0.00512783627987
0.05     0.517742135514     0.00517742135514
0.06     0.52314750172     0.0052314750172
0.07     0.530220697425     0.00530220697425
0.08     0.528808976425     0.00528808976425
0.09     0.541703456416     0.00541703456416
0.1     0.532504405678     0.00532504405678
0.01     0.504337658288     0.00504337658288
0.02     0.501124247442     0.00501124247442
0.03     0.514973561102     0.00514973561102
0.04     0.514623226709     0.00514623226709
0.05     0.517037953164     0.00517037953164
0.06     0.519528615477     0.00519528615477
0.07     0.52635279749     0.0052635279749
0.08     0.536465188881     0.00536465188881
0.09     0.537804478167     0.00537804478167
0.1     0.528959465547     0.00528959465547
0.01     0.502196790864     0.00502196790864
0.02     0.506248603289     0.00506248603289
0.03     0.511504758407     0.00511504758407
0.04     0.513247357911     0.00513247357911
0.05     0.523038314352     0.00523038314352
0.06     0.528493268986     0.00528493268986
0.07     0.521066937525     0.00521066937525
0.08     0.52718777079     0.0052718777079
0.09     0.539823234298     0.00539823234298
0.1     0.543294942884     0.00543294942884
0.01     0.498473927511     0.00498473927511
0.02     0.512399440882     0.00512399440882
0.03     0.512966064814     0.00512966064814
0.04     0.510762986499     0.00510762986499
0.05     0.52475474578     0.0052475474578
0.06     0.520745366048     0.00520745366048
0.07     0.528170272759     0.00528170272759
0.08     0.520977540236     0.00520977540236
0.09     0.52922360843     0.0052922360843
0.1     0.536777393957     0.00536777393957
0.01     0.502242960109     0.00502242960109
0.02     0.514438708704     0.00514438708704
0.03     0.508485902218     0.00508485902218
0.04     0.514777714184     0.00514777714184
0.05     0.516015270869     0.00516015270869
0.06     0.525852702945     0.00525852702945
0.07     0.530943053919     0.00530943053919
0.08     0.534437749818     0.00534437749818
0.09     0.530570904296     0.00530570904296
0.1     0.536335744101     0.00536335744101
0.01     0.506934712812     0.00506934712812
0.02     0.507806579698     0.00507806579698
0.03     0.51084277805     0.0051084277805
0.04     0.514228438781     0.00514228438781
0.05     0.527395352553     0.00527395352553
0.06     0.528626089178     0.00528626089178
0.07     0.531179056503     0.00531179056503
0.08     0.534677800076     0.00534677800076
0.09     0.52706547777     0.0052706547777
0.1     0.540562612574     0.00540562612574
0.01     0.509374200282     0.00509374200282
0.02     0.502951698678     0.00502951698678
0.03     0.514901411202     0.00514901411202
0.04     0.513391268935     0.00513391268935
0.05     0.517586532886     0.00517586532886
0.06     0.522412505961     0.00522412505961
0.07     0.530275818656     0.00530275818656
0.08     0.528497657842     0.00528497657842
0.09     0.530898758882     0.00530898758882
0.1     0.549065551483     0.00549065551483
0.01     0.506694953609     0.00506694953609
0.02     0.514760219153     0.00514760219153
0.03     0.514146146319     0.00514146146319
0.04     0.509315760191     0.00509315760191
0.05     0.524585677699     0.00524585677699
0.06     0.514089726306     0.00514089726306
0.07     0.527096308575     0.00527096308575
0.08     0.529223083325     0.00529223083325
0.09     0.528414341612     0.00528414341612
0.1     0.534493605184     0.00534493605184
0.01     0.509375871377     0.00509375871377
0.02     0.508528952581     0.00508528952581
0.03     0.511033804179     0.00511033804179
0.04     0.521708430391     0.00521708430391
0.05     0.515849191837     0.00515849191837
0.06     0.522153681361     0.00522153681361
0.07     0.52426717499     0.0052426717499
0.08     0.532798391748     0.00532798391748
0.09     0.533644973572     0.00533644973572
0.1     0.542729887653     0.00542729887653
0.01     0.51007568853     0.0051007568853
0.02     0.512538526812     0.00512538526812
0.03     0.519420349717     0.00519420349717
0.04     0.510276470978     0.00510276470978
0.05     0.513252365148     0.00513252365148
0.06     0.517090639649     0.00517090639649
0.07     0.531430089244     0.00531430089244
0.08     0.533299312028     0.00533299312028
0.09     0.534636836023     0.00534636836023
0.1     0.541081177905     0.00541081177905
0.01     0.505227744402     0.00505227744402
0.02     0.496635512957     0.00496635512957
0.03     0.508575046308     0.00508575046308
0.04     0.512458114348     0.00512458114348
0.05     0.518087370276     0.00518087370276
0.06     0.520405239881     0.00520405239881
0.07     0.520823581223     0.00520823581223
0.08     0.523599997186     0.00523599997186
0.09     0.534137377304     0.00534137377304
0.1     0.534117895411     0.00534117895411
0.01     0.500734861614     0.00500734861614
0.02     0.51418371993     0.0051418371993
0.03     0.512898523409     0.00512898523409
0.04     0.511060889549     0.00511060889549
0.05     0.51907057021     0.0051907057021
0.06     0.528182932161     0.00528182932161
0.07     0.527102442675     0.00527102442675
0.08     0.529649722265     0.00529649722265
0.09     0.532824115326     0.00532824115326
0.1     0.543512141684     0.00543512141684
0.01     0.503910367621     0.00503910367621
0.02     0.510325070961     0.00510325070961
0.03     0.526060808285     0.00526060808285
0.04     0.505286552327     0.00505286552327
0.05     0.519250670256     0.00519250670256
0.06     0.5217784496     0.005217784496
0.07     0.526927135701     0.00526927135701
0.08     0.534018261909     0.00534018261909
0.09     0.551393224341     0.00551393224341
0.1     0.540623358182     0.00540623358182
0.01     0.515962888078     0.00515962888078
0.02     0.508106184009     0.00508106184009
0.03     0.510484397434     0.00510484397434
0.04     0.525953732324     0.00525953732324
0.05     0.516863561093     0.00516863561093
0.06     0.524055406881     0.00524055406881
0.07     0.523750768363     0.00523750768363
0.08     0.527317539797     0.00527317539797
0.09     0.52887024403     0.0052887024403
0.1     0.537077930423     0.00537077930423
0.01     0.51342249459     0.0051342249459
0.02     0.512307920657     0.00512307920657
0.03     0.508144279428     0.00508144279428
0.04     0.510263574308     0.00510263574308
0.05     0.518531999952     0.00518531999952
0.06     0.521652151973     0.00521652151973
0.07     0.530617290494     0.00530617290494
0.08     0.531219451496     0.00531219451496
0.09     0.532616369398     0.00532616369398
0.1     0.535171065708     0.00535171065708
0.01     0.501729877895     0.00501729877895
0.02     0.510763771676     0.00510763771676
0.03     0.512836634116     0.00512836634116
0.04     0.516102447077     0.00516102447077
0.05     0.521375274094     0.00521375274094
0.06     0.527316070789     0.00527316070789
0.07     0.534609932434     0.00534609932434
0.08     0.527744255297     0.00527744255297
0.09     0.540479508101     0.00540479508101
0.1     0.54108601759     0.0054108601759
0.01     0.500907756807     0.00500907756807
0.02     0.50242795152     0.0050242795152
0.03     0.506614488218     0.00506614488218
0.04     0.51439903545     0.0051439903545
0.05     0.530777125286     0.00530777125286
0.06     0.523181232929     0.00523181232929
0.07     0.522089452852     0.00522089452852
0.08     0.523560392104     0.00523560392104
0.09     0.536847572319     0.00536847572319
0.1     0.531150442287     0.00531150442287
0.01     0.502131578804     0.00502131578804
0.02     0.506934076837     0.00506934076837
0.03     0.510683346365     0.00510683346365
0.04     0.514289342362     0.00514289342362
0.05     0.513327612213     0.00513327612213
0.06     0.516244008504     0.00516244008504
0.07     0.519907990478     0.00519907990478
0.08     0.531020860787     0.00531020860787
0.09     0.532189865317     0.00532189865317
0.1     0.541160969294     0.00541160969294
0.01     0.500699433968     0.00500699433968
0.02     0.509770762779     0.00509770762779
0.03     0.512692720476     0.00512692720476
0.04     0.520177474307     0.00520177474307
0.05     0.516936084138     0.00516936084138
0.06     0.524732753132     0.00524732753132
0.07     0.526180724593     0.00526180724593
0.08     0.529734449756     0.00529734449756
0.09     0.51849722857     0.0051849722857
0.1     0.529680147722     0.00529680147722
0.01     0.506295849966     0.00506295849966
0.02     0.507814895099     0.00507814895099
0.03     0.503961902471     0.00503961902471
0.04     0.508639232761     0.00508639232761
0.05     0.516169681461     0.00516169681461
0.06     0.524139550208     0.00524139550208
0.07     0.529319790042     0.00529319790042
0.08     0.523348384012     0.00523348384012
0.09     0.530927681938     0.00530927681938
0.1     0.53717993039     0.0053717993039
0.01     0.501658999189     0.00501658999189
0.02     0.50958608291     0.0050958608291
0.03     0.501100803501     0.00501100803501
0.04     0.521284340617     0.00521284340617
0.05     0.515788802343     0.00515788802343
0.06     0.524687829815     0.00524687829815
0.07     0.523752689594     0.00523752689594
0.08     0.530747553327     0.00530747553327
0.09     0.5351896422     0.005351896422
0.1     0.535243645344     0.00535243645344
0.01     0.506783362233     0.00506783362233
0.02     0.503141079738     0.00503141079738
0.03     0.508979352204     0.00508979352204
0.04     0.509898096204     0.00509898096204
0.05     0.517184034453     0.00517184034453
0.06     0.517581826117     0.00517581826117
0.07     0.522219366408     0.00522219366408
0.08     0.523299146427     0.00523299146427
0.09     0.529058983806     0.00529058983806
0.1     0.523910637508     0.00523910637508
0.01     0.499444269561     0.00499444269561
0.02     0.513158110077     0.00513158110077
0.03     0.506793615146     0.00506793615146
0.04     0.505397088706     0.00505397088706
0.05     0.515418985727     0.00515418985727
0.06     0.519065619185     0.00519065619185
0.07     0.521532154063     0.00521532154063
0.08     0.536721265678     0.00536721265678
0.09     0.532351333648     0.00532351333648
0.1     0.551634470285     0.00551634470285
0.01     0.496518418124     0.00496518418124
0.02     0.506496423619     0.00506496423619
0.03     0.520085160804     0.00520085160804
0.04     0.521792576961     0.00521792576961
0.05     0.517437896608     0.00517437896608
0.06     0.5234606493     0.005234606493
0.07     0.519137145869     0.00519137145869
0.08     0.524989737436     0.00524989737436
0.09     0.535425290826     0.00535425290826
0.1     0.536170927231     0.00536170927231
0.01     0.505653069952     0.00505653069952
0.02     0.509964011021     0.00509964011021
0.03     0.511990533661     0.00511990533661
0.04     0.513031032827     0.00513031032827
0.05     0.52105107024     0.0052105107024
0.06     0.519558352168     0.00519558352168
0.07     0.537736682176     0.00537736682176
0.08     0.532948881104     0.00532948881104
0.09     0.531971468802     0.00531971468802
0.1     0.526751879747     0.00526751879747
0.01     0.504163340587     0.00504163340587
0.02     0.50434409938     0.0050434409938
0.03     0.516557113724     0.00516557113724
0.04     0.523764377365     0.00523764377365
0.05     0.523239716109     0.00523239716109
0.06     0.525697692942     0.00525697692942
0.07     0.528283292835     0.00528283292835
0.08     0.524915573259     0.00524915573259
0.09     0.53112545147     0.0053112545147
0.1     0.534660267228     0.00534660267228
0.01     0.509482201801     0.00509482201801
0.02     0.509830646264     0.00509830646264
0.03     0.511770227425     0.00511770227425
0.04     0.521905609395     0.00521905609395
0.05     0.511292522192     0.00511292522192
0.06     0.533978722252     0.00533978722252
0.07     0.524525558351     0.00524525558351
0.08     0.532167259878     0.00532167259878
0.09     0.534062063149     0.00534062063149
0.1     0.546640123163     0.00546640123163
0.01     0.503516290744     0.00503516290744
0.02     0.50627601337     0.0050627601337
0.03     0.515934209343     0.00515934209343
0.04     0.513370956034     0.00513370956034
0.05     0.522443378333     0.00522443378333
0.06     0.522408128934     0.00522408128934
0.07     0.522063847318     0.00522063847318
0.08     0.525809597728     0.00525809597728
0.09     0.533857593696     0.00533857593696
0.1     0.543355039733     0.00543355039733

